Algebraic singularities of scattering amplitudes from tropical geometry

We address the appearance of algebraic singularities in the symbol alphabet of scattering amplitudes in the context of planar $\mathcal{N}=4$ super Yang-Mills theory. We argue that connections between cluster algebras and tropical geometry provide a natural language for postulating a finite alphabet for scattering amplitudes beyond six and seven points where the corresponding Grassmannian cluster algebras are finite. As well as generating natural finite sets of letters, the tropical fans we discuss provide letters containing square roots. Remarkably, the minimal fan we consider provides all the square root letters recently discovered in an explicit two-loop eight-point NMHV calculation.

==> anc/356letters.m <==
(* ::Package:: *)

(* ::Subsubsection::Closed:: *)
(*356 g-vectors and corresponding A-coordinates*)


(* ::Text:: *)
(*the first 272 elements of the list correspond to the fan (i i+1 j j+1), (i-1 i i+1 j)*)


(* ::Input:: *)
(*{{2,-1,0,-1,0,1,0,1,-1}->p[1,2,5,6] p[3,5,7,8]-p[1,2,3,5] p[5,6,7,8],{2,-1,0,-1,0,1,-1,1,-1}->p[1,2,5,6] p[1,2,7,8] p[3,4,5,8]-p[1,2,5,6] p[1,2,5,8] p[3,4,7,8]+p[1,2,3,4] p[1,2,5,8] p[5,6,7,8],{2,-1,-1,-1,0,1,0,1,-1}->p[1,2,5,6] p[2,3,7,8] p[3,4,5,6]-p[1,2,5,6] p[2,3,5,6] p[3,4,7,8]+p[1,2,3,4] p[2,3,5,6] p[5,6,7,8],{1,1,0,1,0,-1,-1,-1,0}->p[1,2,5,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,5,8] p[1,4,5,8] p[2,3,6,7]+p[1,2,3,8] p[1,4,5,8] p[2,5,6,7],{1,1,0,0,0,-1,0,-1,0}->-p[1,5,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,5,7],{1,1,-1,1,0,-1,0,-1,0}->-p[1,5,6,8] p[2,3,4,5] p[2,3,6,7]+p[1,4,5,8] p[2,3,5,6] p[2,3,6,7]-p[1,2,3,8] p[2,3,5,6] p[4,5,6,7],{1,1,-1,1,-1,0,-1,0,1}->-p[1,2,6,8] p[1,5,6,7] p[2,3,4,5]+p[1,2,5,8] p[1,4,6,7] p[2,3,5,6]-p[1,2,4,8] p[1,5,6,7] p[2,3,5,6],{1,1,-1,1,-1,0,-1,0,0}->-p[1,2,7,8] p[2,3,5,6] p[4,5,6,8]+p[1,2,6,8] p[2,3,5,6] p[4,5,7,8]-p[1,2,6,8] p[2,3,4,5] p[5,6,7,8],{1,1,-1,0,0,0,0,-1,0}->-p[1,5,6,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,5,6],{1,1,-1,0,-1,0,0,1,0}->-p[1,2,7,8] p[2,3,5,6] p[4,5,6,7]-p[1,2,6,7] p[2,3,5,8] p[4,5,6,7]+p[1,2,6,7] p[2,3,5,7] p[4,5,6,8],{1,1,-1,0,-1,0,0,0,1}->-p[1,5,6,7] p[2,3,4,5]+p[1,4,5,7] p[2,3,5,6],{1,1,-1,0,-1,0,0,0,0}->p[2,3,5,6] p[4,5,7,8]-p[2,3,4,5] p[5,6,7,8],{1,1,-1,0,-1,0,0,-1,0}->p[1,3,6,8] p[2,3,4,5] p[4,5,7,8]-p[1,3,5,8] p[2,3,4,6] p[4,5,7,8]+p[1,3,4,8] p[2,3,4,5] p[5,6,7,8],{1,1,-1,0,-1,0,-1,0,1}->p[1,2,6,8] p[1,4,5,7] p[2,3,4,5]+p[1,2,4,8] p[1,5,6,7] p[2,3,4,5]-p[1,2,5,8] p[1,4,5,7] p[2,3,4,6],{1,1,-1,0,-1,0,-1,0,0}->-p[1,2,4,8] p[2,3,5,6] p[4,5,7,8]+p[1,2,3,8] p[2,4,5,6] p[4,5,7,8]+p[1,2,4,8] p[2,3,4,5] p[5,6,7,8],{1,0,1,-1,0,0,0,1,-1}->-p[1,5,7,8] p[2,3,4,5]+p[1,3,4,5] p[2,5,7,8],{1,0,0,1,0,-1,0,-1,0}->p[1,3,5,8] p[2,3,6,7]-p[1,2,3,8] p[3,5,6,7],{1,0,0,1,0,-1,-1,0,0}->p[1,2,5,8] p[2,3,6,7]-p[1,2,3,8] p[2,5,6,7],{1,0,0,1,-1,1,-1,0,0}->-p[1,3,5,8] p[1,6,7,8] p[2,4,5,6]+p[1,3,5,8] p[1,4,5,6] p[2,6,7,8]-p[1,2,3,5] p[1,6,7,8] p[4,5,6,8],{1,0,0,1,-1,0,-1,0,1}->p[1,2,6,7] p[1,3,5,8]-p[1,2,3,5] p[1,6,7,8],{1,0,0,1,-1,0,-1,0,0}->p[1,2,5,8] p[3,6,7,8]-p[1,2,3,8] p[5,6,7,8],{1,0,0,1,-1,-1,-1,0,0}->p[1,2,3,8] p[2,6,7,8] p[3,4,5,7]-p[1,2,4,8] p[2,3,5,7] p[3,6,7,8]+p[1,2,3,8] p[2,3,5,7] p[4,6,7,8],{1,0,0,0,1,-1,0,-1,0}->p[1,5,6,7] p[2,3,5,8]-p[1,2,3,5] p[5,6,7,8],{1,0,0,0,0,0,0,0,0}->p[1,2,3,5],{1,0,0,0,0,0,0,0,-1}->p[2,3,5,8],{1,0,0,0,0,0,0,-1,0}->p[1,3,5,8],{1,0,0,0,0,0,-1,0,0}->p[1,2,5,8],{1,0,0,0,0,-1,0,0,0}->p[2,3,5,7],{1,0,0,0,0,-1,0,-1,0}->p[1,3,4,8] p[2,3,5,7]-p[1,2,3,8] p[3,4,5,7],{1,0,0,0,0,-1,-1,0,0}->-p[1,2,7,8] p[2,3,4,5]+p[1,2,5,8] p[2,3,4,7],{1,0,0,0,-1,1,0,0,0}->p[1,3,5,6] p[4,5,7,8]-p[1,3,4,5] p[5,6,7,8],{1,0,0,0,-1,1,-1,0,0}->-p[1,2,6,8] p[1,3,4,5] p[4,5,7,8]+p[1,2,5,8] p[1,3,4,6] p[4,5,7,8]-p[1,2,4,8] p[1,3,4,5] p[5,6,7,8],{1,0,0,0,-1,0,0,1,0}->-p[1,2,7,8] p[3,5,6,7]+p[1,2,6,7] p[3,5,7,8],{1,0,0,0,-1,0,0,0,1}->p[1,3,5,7],{1,0,0,0,-1,0,0,0,0}->p[3,5,7,8],{1,0,0,0,-1,0,-1,0,1}->p[1,2,5,7] p[1,3,4,8]-p[1,2,3,4] p[1,5,7,8],{1,0,0,0,-1,0,-1,0,0}->-p[1,2,7,8] p[3,4,5,8]+p[1,2,5,8] p[3,4,7,8],{1,0,0,-1,0,1,0,1,-1}->p[1,2,5,6] p[4,5,7,8]-p[1,2,4,5] p[5,6,7,8],{1,0,0,-1,0,0,0,1,0}->p[1,2,5,7],{1,0,0,-1,0,0,0,1,-1}->p[2,5,7,8],{1,0,0,-1,0,0,0,0,0}->p[1,5,7,8],{1,0,0,-1,-1,1,0,1,-1}->p[1,2,7,8] p[3,4,5,6] p[4,5,7,8]-p[1,2,5,6] p[3,4,7,8] p[4,5,7,8]+p[1,2,4,5] p[3,4,7,8] p[5,6,7,8],{1,0,0,-1,-1,0,0,1,0}->-p[1,2,7,8] p[3,4,5,7]+p[1,2,5,7] p[3,4,7,8],{1,0,-1,1,-1,0,-1,0,1}->-p[1,2,4,8] p[1,3,6,7] p[2,3,5,6]+p[1,2,3,8] p[1,4,6,7] p[2,3,5,6]+p[1,2,3,8] p[1,2,6,7] p[3,4,5,6],{1,0,-1,1,-1,0,-1,0,0}->-p[1,6,7,8] p[2,3,4,8] p[2,3,5,6]+p[1,3,4,8] p[2,3,5,6] p[2,6,7,8]-p[1,2,3,8] p[2,6,7,8] p[3,4,5,6],{1,0,-1,0,0,0,0,0,0}->p[2,3,5,6],{1,0,-1,0,0,0,0,-1,0}->p[1,3,4,8] p[2,3,5,6]-p[1,2,3,8] p[3,4,5,6],{1,0,-1,0,0,0,-1,0,0}->p[1,2,5,6] p[2,3,4,8]-p[1,2,3,4] p[2,5,6,8],{1,0,-1,0,-1,0,0,1,0}->p[1,2,3,7] p[2,6,7,8] p[3,4,5,6]-p[1,2,4,7] p[2,3,5,6] p[3,6,7,8]+p[1,2,3,7] p[2,3,5,6] p[4,6,7,8],{1,0,-1,0,-1,0,0,0,1}->p[1,3,4,7] p[2,3,5,6]-p[1,2,3,7] p[3,4,5,6],{1,0,-1,0,-1,0,0,0,0}->-p[2,3,7,8] p[3,4,5,6]+p[2,3,5,6] p[3,4,7,8],{1,0,-1,0,-1,0,-1,0,0}->p[1,2,7,8] p[2,3,4,8] p[3,4,5,6]-p[1,2,5,6] p[2,3,4,8] p[3,4,7,8]+p[1,2,3,4] p[2,5,6,8] p[3,4,7,8],{1,0,-1,-1,0,1,0,1,-1}->-p[1,2,5,6] p[2,4,7,8] p[3,4,5,6]+p[1,2,5,6] p[2,4,5,6] p[3,4,7,8]-p[1,2,3,4] p[2,4,5,6] p[5,6,7,8],{1,0,-1,-1,0,0,0,1,0}->p[1,2,5,6] p[2,3,4,7]-p[1,2,3,4] p[2,5,6,7],{1,0,-1,-1,0,0,0,1,-1}->p[2,3,4,6] p[2,5,7,8]-p[2,3,4,5] p[2,6,7,8],{1,0,-1,-1,0,0,0,0,0}->-p[1,6,7,8] p[2,3,4,5]+p[1,5,7,8] p[2,3,4,6],{1,0,-1,-1,-1,0,0,1,0}->-p[1,2,7,8] p[2,3,4,7] p[3,4,5,6]+p[1,2,5,6] p[2,3,4,7] p[3,4,7,8]-p[1,2,3,4] p[2,5,6,7] p[3,4,7,8],{1,-1,1,-1,0,1,0,1,-2}->p[1,2,5,8] p[3,4,5,6] p[3,4,7,8]-p[1,2,5,6] p[3,4,5,8] p[3,4,7,8]+p[1,2,3,4] p[3,4,5,8] p[5,6,7,8],{1,-1,1,-1,0,0,0,1,-1}->-p[1,2,5,7] p[3,4,5,6] p[3,4,7,8]+p[1,2,5,6] p[3,4,5,7] p[3,4,7,8]-p[1,2,3,4] p[3,4,5,7] p[5,6,7,8],{1,-1,0,0,0,1,1,0,-1}->-p[1,2,3,8] p[3,5,6,7]+p[1,2,3,7] p[3,5,6,8],{1,-1,0,0,0,1,0,1,-1}->p[1,2,5,6] p[3,6,7,8]-p[1,2,3,6] p[5,6,7,8],{1,-1,0,0,0,1,0,0,0}->p[1,3,5,6],{1,-1,0,0,0,1,0,0,-1}->p[3,5,6,8],{1,-1,0,0,0,1,-1,1,-1}->-p[1,2,5,6] p[1,2,7,8] p[3,4,6,8]+p[1,2,5,6] p[1,2,6,8] p[3,4,7,8]-p[1,2,3,4] p[1,2,6,8] p[5,6,7,8],{1,-1,0,0,0,1,-1,0,0}->p[1,2,5,6] p[1,3,4,8]-p[1,2,3,4] p[1,5,6,8],{1,-1,0,0,0,1,-1,0,-1}->p[1,2,4,8] p[3,5,6,8]-p[1,2,3,8] p[4,5,6,8],{1,-1,0,0,0,0,0,0,0}->p[3,5,6,7],{1,-1,0,0,0,0,-1,0,0}->p[1,2,4,8] p[3,5,6,7]-p[1,2,3,8] p[4,5,6,7],{1,-1,0,0,-1,1,0,1,-1}->p[1,2,7,8] p[3,4,5,6] p[3,6,7,8]-p[1,2,5,6] p[3,4,7,8] p[3,6,7,8]+p[1,2,3,6] p[3,4,7,8] p[5,6,7,8],{1,-1,0,0,-1,1,0,0,0}->-p[1,3,7,8] p[3,4,5,6]+p[1,3,5,6] p[3,4,7,8],{1,-1,0,0,-1,1,-1,0,0}->-p[1,2,7,8] p[1,3,4,8] p[3,4,5,6]+p[1,2,5,6] p[1,3,4,8] p[3,4,7,8]-p[1,2,3,4] p[1,5,6,8] p[3,4,7,8],{1,-1,0,-1,1,1,0,0,-1}->-p[1,2,7,8] p[1,5,6,8] p[3,4,5,6]+p[1,2,5,6] p[1,5,6,8] p[3,4,7,8]-p[1,2,5,6] p[1,3,4,8] p[5,6,7,8],{1,-1,0,-1,1,0,0,1,-1}->-p[1,2,7,8] p[2,5,6,7] p[3,4,5,6]+p[1,2,5,6] p[2,5,6,7] p[3,4,7,8]-p[1,2,5,6] p[2,3,4,7] p[5,6,7,8],{1,-1,0,-1,1,0,0,0,0}->p[1,2,7,8] p[1,5,6,7] p[3,4,5,6]-p[1,2,5,6] p[1,5,6,7] p[3,4,7,8]+p[1,2,5,6] p[1,3,4,7] p[5,6,7,8],{1,-1,0,-1,0,2,0,1,-1}->p[1,2,5,6] p[1,4,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,4,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,4,5,6] p[5,6,7,8],{1,-1,0,-1,0,1,1,1,-2}->p[1,2,7,8] p[2,3,5,6] p[3,4,7,8]-p[1,2,5,6] p[2,3,7,8] p[3,4,7,8]+p[1,2,3,4] p[2,3,7,8] p[5,6,7,8],{1,-1,0,-1,0,1,1,0,-1}->-p[1,2,7,8] p[1,3,5,6] p[3,4,7,8]+p[1,2,5,6] p[1,3,7,8] p[3,4,7,8]-p[1,2,3,4] p[1,3,7,8] p[5,6,7,8],{1,-1,0,-1,0,1,0,2,-1}->p[1,2,5,6] p[1,2,7,8] p[3,4,6,7]-p[1,2,5,6] p[1,2,6,7] p[3,4,7,8]+p[1,2,3,4] p[1,2,6,7] p[5,6,7,8],{1,-1,0,-1,0,1,0,1,0}->p[1,2,5,6] p[1,3,4,7]-p[1,2,3,4] p[1,5,6,7],{1,-1,0,-1,0,1,0,1,-2}->p[2,5,6,8] p[3,4,7,8]-p[2,3,4,8] p[5,6,7,8],{1,-1,0,-1,0,1,0,0,0}->p[1,3,4,6] p[1,5,7,8]-p[1,3,4,5] p[1,6,7,8],{1,-1,0,-1,0,1,0,0,-1}->p[1,5,6,8] p[3,4,7,8]-p[1,3,4,8] p[5,6,7,8],{1,-1,0,-1,0,0,0,1,0}->p[1,2,4,7] p[3,5,6,7]-p[1,2,3,7] p[4,5,6,7],{1,-1,0,-1,0,0,0,1,-1}->p[2,5,6,7] p[3,4,7,8]-p[2,3,4,7] p[5,6,7,8],{1,-1,0,-1,0,0,0,0,0}->-p[1,6,7,8] p[3,4,5,7]+p[1,5,7,8] p[3,4,6,7],{1,-1,0,-2,0,1,0,1,-1}->p[1,2,7,8] p[1,4,5,6] p[3,4,7,8]-p[1,2,5,6] p[1,4,7,8] p[3,4,7,8]+p[1,2,3,4] p[1,4,7,8] p[5,6,7,8],{1,-2,0,-1,0,1,0,1,-1}->p[1,2,6,7] p[3,4,5,6] p[3,4,7,8]-p[1,2,5,6] p[3,4,6,7] p[3,4,7,8]+p[1,2,3,4] p[3,4,6,7] p[5,6,7,8],{0,2,0,1,0,-1,0,-1,0}->-p[1,2,6,7] p[1,4,5,8] p[2,3,4,5]+p[1,2,4,5] p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[1,2,4,5] p[4,5,6,7],{0,2,0,1,-1,-1,0,-1,0}->-p[1,4,5,8] p[2,3,7,8] p[4,5,6,7]-p[1,6,7,8] p[2,3,4,5] p[4,5,7,8]+p[1,4,5,8] p[2,3,6,7] p[4,5,7,8],{0,2,-1,1,-1,0,0,-1,1}->p[1,4,5,6] p[1,6,7,8] p[2,3,4,5]-p[1,4,5,6] p[1,4,5,8] p[2,3,6,7]+p[1,2,3,6] p[1,4,5,8] p[4,5,6,7],{0,2,-1,1,-1,0,0,-1,0}->p[1,4,5,8] p[2,3,6,8] p[4,5,6,7]+p[1,6,7,8] p[2,3,4,5] p[4,5,6,8]-p[1,4,5,8] p[2,3,6,7] p[4,5,6,8],{0,1,1,1,0,-1,0,-1,0}->p[1,3,6,7] p[1,4,5,8] p[2,3,4,5]-p[1,3,4,5] p[1,4,5,8] p[2,3,6,7]+p[1,2,3,8] p[1,3,4,5] p[4,5,6,7],{0,1,1,1,0,-1,0,-1,-1}->-p[1,4,5,8] p[2,3,6,7] p[3,4,5,8]+p[1,4,5,8] p[2,3,4,5] p[3,6,7,8]+p[1,2,3,8] p[3,4,5,8] p[4,5,6,7],{0,1,0,2,0,-1,0,-1,0}->p[1,2,3,6] p[1,6,7,8] p[2,3,4,5]+p[1,2,3,8] p[1,4,5,6] p[2,3,6,7]-p[1,2,3,6] p[1,4,5,8] p[2,3,6,7],{0,1,0,2,-1,-1,0,-1,0}->p[1,6,7,8] p[2,3,6,7] p[3,4,5,8]-p[1,4,5,8] p[2,3,6,7] p[3,6,7,8]+p[1,2,3,8] p[3,6,7,8] p[4,5,6,7],{0,1,0,2,-1,-1,-1,0,1}->p[1,2,6,7] p[1,4,5,8] p[2,3,6,7]-p[1,2,4,5] p[1,6,7,8] p[2,3,6,7]-p[1,2,3,8] p[1,2,6,7] p[4,5,6,7],{0,1,0,2,-1,-1,-1,0,0}->-p[1,6,7,8] p[2,3,6,7] p[2,4,5,8]+p[1,4,5,8] p[2,3,6,7] p[2,6,7,8]-p[1,2,3,8] p[2,6,7,8] p[4,5,6,7],{0,1,0,1,1,-1,0,-1,0}->-p[1,2,6,8] p[1,5,6,7] p[2,3,4,5]+p[1,2,4,5] p[1,3,6,8] p[2,5,6,7]-p[1,2,4,5] p[1,2,6,8] p[3,5,6,7],{0,1,0,1,1,-1,0,-2,0}->p[1,4,5,8] p[1,6,7,8] p[2,3,5,6]-p[1,4,5,8] p[1,5,6,8] p[2,3,6,7]+p[1,2,3,8] p[1,5,6,8] p[4,5,6,7],{0,1,0,1,1,-2,0,-1,0}->-p[1,6,7,8] p[2,3,4,5] p[2,5,6,7]+p[1,4,5,8] p[2,3,6,7] p[2,5,6,7]-p[1,2,5,8] p[2,3,6,7] p[4,5,6,7],{0,1,0,1,0,0,0,0,-1}->-p[1,2,6,8] p[2,3,4,5]+p[1,2,4,5] p[2,3,6,8],{0,1,0,1,0,0,0,-1,0}->-p[1,2,3,8] p[1,4,5,6]+p[1,2,3,6] p[1,4,5,8],{0,1,0,1,0,0,0,-1,-1}->p[1,4,5,8] p[2,3,6,8]-p[1,2,3,8] p[4,5,6,8],{0,1,0,1,0,-1,1,-1,0}->-p[1,2,3,7] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,8] p[1,4,5,7] p[2,3,6,7]+p[1,2,3,7] p[1,4,5,8] p[2,3,6,7],{0,1,0,1,0,-1,1,-1,-1}->-p[1,6,7,8] p[2,3,4,5] p[2,3,7,8]+p[1,4,5,8] p[2,3,6,7] p[2,3,7,8]-p[1,2,3,8] p[2,3,6,7] p[4,5,7,8],{0,1,0,1,0,-1,0,0,0}->-p[1,2,6,7] p[2,3,4,5]+p[1,2,4,5] p[2,3,6,7],{0,1,0,1,0,-1,0,0,-1}->p[2,3,6,7] p[2,4,5,8]-p[2,3,4,5] p[2,6,7,8],{0,1,0,1,0,-1,0,-2,0}->p[1,3,4,8] p[1,6,7,8] p[2,3,4,5]-p[1,3,4,8] p[1,4,5,8] p[2,3,6,7]+p[1,2,3,8] p[1,4,5,8] p[3,4,6,7],{0,1,0,1,0,-1,-1,0,0}->-p[1,2,7,8] p[2,4,5,6]+p[1,2,6,8] p[2,4,5,7],{0,1,0,1,0,-1,-1,-1,0}->-p[1,2,4,8] p[1,6,7,8] p[2,3,4,5]+p[1,2,4,8] p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[1,4,5,8] p[2,4,6,7],{0,1,0,1,0,-2,0,-1,0}->-p[1,4,7,8] p[2,3,4,5] p[2,3,6,7]+p[1,4,5,8] p[2,3,4,7] p[2,3,6,7]-p[1,2,3,8] p[2,3,4,7] p[4,5,6,7],{0,1,0,1,-1,0,0,0,1}->p[1,2,3,5] p[1,4,6,7]-p[1,2,3,4] p[1,5,6,7],{0,1,0,1,-1,0,0,0,0}->p[1,2,3,5] p[4,6,7,8]-p[1,2,3,4] p[5,6,7,8],{0,1,0,1,-1,0,0,0,-1}->p[2,3,5,8] p[4,6,7,8]-p[2,3,4,8] p[5,6,7,8],{0,1,0,1,-1,0,0,-1,1}->p[1,3,6,7] p[1,4,5,8]-p[1,3,4,5] p[1,6,7,8],{0,1,0,1,-1,0,0,-1,0}->-p[1,6,7,8] p[3,4,5,8]+p[1,4,5,8] p[3,6,7,8],{0,1,0,1,-1,0,-1,0,1}->p[1,2,6,7] p[1,4,5,8]-p[1,2,4,5] p[1,6,7,8],{0,1,0,1,-1,0,-1,0,0}->-p[1,2,7,8] p[4,5,6,8]+p[1,2,6,8] p[4,5,7,8],{0,1,0,1,-1,-1,0,0,1}->p[1,4,5,7] p[2,3,6,7]-p[1,2,3,7] p[4,5,6,7],{0,1,0,1,-1,-1,0,0,0}->-p[2,3,7,8] p[4,5,6,7]+p[2,3,6,7] p[4,5,7,8],{0,1,0,1,-1,-1,0,-1,0}->-p[1,3,7,8] p[2,3,4,8] p[4,5,6,7]-p[1,3,7,8] p[2,3,4,6] p[4,5,7,8]+p[1,3,6,8] p[2,3,4,7] p[4,5,7,8],{0,1,0,1,-1,-1,-1,0,0}->p[1,2,7,8] p[2,3,4,8] p[4,5,6,7]-p[1,2,6,7] p[2,3,4,8] p[4,5,7,8]+p[1,2,3,4] p[2,6,7,8] p[4,5,7,8],{0,1,0,1,-2,0,0,0,1}->-p[1,3,7,8] p[4,5,6,7]+p[1,3,6,7] p[4,5,7,8],{0,1,0,1,-2,0,-1,0,1}->p[1,3,4,8] p[1,6,7,8] p[2,4,5,7]-p[1,3,4,8] p[1,4,5,7] p[2,6,7,8]+p[1,2,3,4] p[1,6,7,8] p[4,5,7,8],{0,1,0,0,1,0,1,-1,-1}->p[1,2,7,8] p[1,5,6,8] p[2,3,4,5]-p[1,2,4,5] p[1,3,7,8] p[2,5,6,8]+p[1,2,4,5] p[1,2,7,8] p[3,5,6,8],{0,1,0,0,1,-1,1,-1,0}->p[1,2,7,8] p[1,5,6,7] p[2,3,4,5]-p[1,2,4,5] p[1,5,6,7] p[2,3,7,8]+p[1,2,3,7] p[1,2,4,5] p[5,6,7,8],{0,1,0,0,1,-1,1,-2,0}->-p[1,4,5,8] p[1,6,7,8] p[2,3,5,7]+p[1,4,5,8] p[1,5,7,8] p[2,3,6,7]-p[1,2,3,8] p[1,5,7,8] p[4,5,6,7],{0,1,0,0,1,-1,0,-1,0}->p[1,4,5,8] p[2,5,6,7]-p[1,2,5,8] p[4,5,6,7],{0,1,0,0,0,0,1,0,-1}->-p[1,2,7,8] p[2,3,4,5]+p[1,2,4,5] p[2,3,7,8],{0,1,0,0,0,0,1,-1,0}->-p[1,2,3,8] p[1,4,5,7]+p[1,2,3,7] p[1,4,5,8],{0,1,0,0,0,0,1,-1,-1}->p[1,4,5,8] p[2,3,7,8]-p[1,2,3,8] p[4,5,7,8],{0,1,0,0,0,0,0,0,0}->p[1,2,4,5],{0,1,0,0,0,0,0,0,-1}->p[2,4,5,8],{0,1,0,0,0,0,0,-1,0}->p[1,4,5,8],{0,1,0,0,0,-1,1,-1,0}->p[1,3,7,8] p[2,4,5,7]-p[1,2,7,8] p[3,4,5,7],{0,1,0,0,0,-1,0,0,0}->p[2,4,5,7],{0,1,0,0,0,-1,0,-1,0}->-p[1,4,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,4,7],{0,1,0,0,-1,0,0,1,0}->-p[1,2,7,8] p[4,5,6,7]+p[1,2,6,7] p[4,5,7,8],{0,1,0,0,-1,0,0,0,1}->p[1,4,5,7],{0,1,0,0,-1,0,0,0,0}->p[4,5,7,8],{0,1,-1,1,0,0,0,-1,0}->p[1,3,6,8] p[2,4,5,6]-p[1,2,6,8] p[3,4,5,6],{0,1,-1,1,0,-1,0,-1,0}->p[1,4,6,8] p[2,3,4,5] p[2,3,6,7]-p[1,4,5,8] p[2,3,4,6] p[2,3,6,7]+p[1,2,3,8] p[2,3,4,6] p[4,5,6,7],{0,1,-1,1,-1,0,0,0,1}->p[1,4,5,6] p[2,3,6,7]-p[1,2,3,6] p[4,5,6,7],{0,1,-1,1,-1,0,0,0,0}->p[2,3,5,6] p[4,6,7,8]-p[2,3,4,6] p[5,6,7,8],{0,1,-1,1,-1,0,0,-1,0}->-p[1,3,4,8] p[2,3,5,6] p[4,6,7,8]+p[1,2,3,8] p[3,4,5,6] p[4,6,7,8]+p[1,3,4,8] p[2,3,4,6] p[5,6,7,8],{0,1,-1,1,-1,0,-1,0,1}->-p[1,2,6,7] p[1,3,4,8] p[2,4,5,6]+p[1,2,3,4] p[1,6,7,8] p[2,4,5,6]+p[1,2,4,8] p[1,2,6,7] p[3,4,5,6],{0,1,-1,1,-1,0,-1,0,0}->p[1,2,4,8] p[2,6,7,8] p[3,4,5,6]-p[1,2,4,8] p[2,4,5,6] p[3,6,7,8]+p[1,2,3,8] p[2,4,5,6] p[4,6,7,8],{0,1,-1,1,-2,0,0,0,1}->p[1,3,7,8] p[2,3,4,6] p[4,5,6,7]+p[1,3,6,7] p[2,3,4,8] p[4,5,6,7]-p[1,3,6,7] p[2,3,4,7] p[4,5,6,8],{0,1,-1,0,0,0,1,-1,0}->p[1,3,7,8] p[2,4,5,6]-p[1,2,7,8] p[3,4,5,6],{0,1,-1,0,0,0,0,0,0}->p[2,4,5,6],{0,1,-1,0,0,0,0,-1,0}->p[1,3,4,8] p[2,4,5,6]-p[1,2,4,8] p[3,4,5,6],{0,1,-1,0,-1,0,0,1,0}->-p[1,2,7,8] p[2,3,4,6] p[4,5,6,7]+p[1,2,6,7] p[2,3,4,6] p[4,5,7,8]-p[1,2,6,7] p[2,3,4,5] p[4,6,7,8],{0,1,-1,0,-1,0,0,0,1}->p[1,4,5,6] p[2,3,4,7]-p[1,2,3,4] p[4,5,6,7],{0,1,-1,0,-1,0,0,0,0}->-p[2,4,7,8] p[3,4,5,6]+p[2,4,5,6] p[3,4,7,8],{0,0,1,1,1,-1,0,0,-1}->-p[1,2,3,7] p[2,5,6,8] p[3,4,5,6]-p[1,2,3,5] p[2,6,7,8] p[3,4,5,6]+p[1,2,3,6] p[2,5,6,8] p[3,4,5,7],{0,0,1,1,1,-1,0,-1,0}->p[1,2,3,5] p[1,6,7,8] p[3,4,5,6]-p[1,2,3,5] p[1,5,6,8] p[3,4,6,7]+p[1,2,3,4] p[1,5,6,8] p[3,5,6,7],{0,0,1,1,1,-2,0,-1,0}->p[1,6,7,8] p[2,3,4,5] p[3,5,6,7]-p[1,4,5,8] p[2,3,6,7] p[3,5,6,7]+p[1,3,5,8] p[2,3,6,7] p[4,5,6,7],{0,0,1,1,0,0,0,0,-1}->-p[1,2,3,8] p[3,4,5,6]+p[1,2,3,6] p[3,4,5,8],{0,0,1,1,0,-1,0,0,0}->-p[1,3,6,7] p[2,3,4,5]+p[1,3,4,5] p[2,3,6,7],{0,0,1,1,0,-1,0,0,-1}->p[2,3,6,7] p[3,4,5,8]-p[2,3,4,5] p[3,6,7,8],{0,0,1,1,0,-1,0,-1,0}->-p[1,3,7,8] p[3,4,5,6]+p[1,3,6,8] p[3,4,5,7],{0,0,1,1,0,-1,-1,0,0}->-p[1,2,7,8] p[3,4,5,6]+p[1,2,6,8] p[3,4,5,7],{0,0,1,0,1,0,1,0,-1}->-p[1,2,3,5] p[1,2,7,8] p[3,4,5,6]+p[1,2,3,5] p[1,2,5,6] p[3,4,7,8]-p[1,2,3,4] p[1,2,5,6] p[3,5,7,8],{0,0,1,0,1,0,1,-1,-1}->p[1,3,7,8] p[1,5,6,8] p[2,3,4,5]-p[1,3,4,5] p[1,5,6,8] p[2,3,7,8]+p[1,2,3,8] p[1,3,4,5] p[5,6,7,8],{0,0,1,0,1,0,0,0,-1}->-p[1,2,5,8] p[3,4,5,6]+p[1,2,5,6] p[3,4,5,8],{0,0,1,0,1,-1,1,0,-1}->-p[1,2,7,8] p[2,3,4,5] p[3,5,6,7]+p[1,2,4,5] p[2,3,7,8] p[3,5,6,7]-p[1,2,3,5] p[2,3,7,8] p[4,5,6,7],{0,0,1,0,1,-1,1,-1,0}->-p[1,3,7,8] p[1,5,6,7] p[2,3,4,5]+p[1,3,4,5] p[1,3,7,8] p[2,5,6,7]-p[1,2,7,8] p[1,3,4,5] p[3,5,6,7],{0,0,1,0,1,-1,1,-1,-1}->p[1,5,7,8] p[2,3,7,8] p[3,4,5,6]-p[1,5,6,8] p[2,3,7,8] p[3,4,5,7]+p[1,2,3,8] p[3,4,5,7] p[5,6,7,8],{0,0,1,0,1,-1,0,0,0}->p[1,2,4,5] p[3,5,6,7]-p[1,2,3,5] p[4,5,6,7],{0,0,1,0,1,-1,0,0,-1}->p[2,5,6,7] p[3,4,5,8]-p[2,3,4,5] p[5,6,7,8],{0,0,1,0,1,-1,0,-1,0}->p[1,4,5,8] p[3,5,6,7]-p[1,3,5,8] p[4,5,6,7],{0,0,1,0,0,0,1,0,-1}->-p[1,3,7,8] p[2,3,4,5]+p[1,3,4,5] p[2,3,7,8],{0,0,1,0,0,0,0,1,-1}->-p[1,6,7,8] p[2,3,4,5]+p[1,3,4,5] p[2,6,7,8],{0,0,1,0,0,0,0,0,0}->p[1,3,4,5],{0,0,1,0,0,0,0,0,-1}->p[3,4,5,8],{0,0,1,0,0,-1,0,0,0}->p[3,4,5,7],{0,0,1,-1,1,0,0,1,-1}->p[1,2,4,5] p[1,2,7,8] p[3,4,5,6]-p[1,2,4,5] p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,2,5,6] p[4,5,7,8],{0,0,1,-1,1,0,0,0,-1}->p[1,2,4,5] p[1,4,7,8] p[3,5,6,8]-p[1,2,4,5] p[1,3,7,8] p[4,5,6,8]-p[1,2,3,4] p[1,5,7,8] p[4,5,6,8],{0,0,1,-1,1,-1,0,0,0}->p[1,2,4,5] p[1,6,7,8] p[3,4,5,7]-p[1,2,4,5] p[1,5,7,8] p[3,4,6,7]+p[1,2,3,4] p[1,5,7,8] p[4,5,6,7],{0,0,1,-1,1,-1,0,0,-1}->p[1,5,6,7] p[2,4,7,8] p[3,4,5,8]-p[1,3,4,5] p[2,4,7,8] p[5,6,7,8]-p[1,2,4,8] p[3,4,5,7] p[5,6,7,8],{0,0,1,-1,0,0,0,1,-1}->p[1,2,4,5] p[3,4,7,8]-p[1,2,3,4] p[4,5,7,8],{0,0,0,1,1,-1,0,-1,0}->-p[1,6,7,8] p[2,3,5,6]+p[1,5,6,8] p[2,3,6,7],{0,0,0,1,0,0,0,0,0}->p[1,2,3,6],{0,0,0,1,0,0,0,0,-1}->p[2,3,6,8],{0,0,0,1,0,0,0,-1,0}->p[1,3,6,8],{0,0,0,1,0,0,-1,0,0}->p[1,2,6,8],{0,0,0,1,0,-1,0,0,0}->p[2,3,6,7],{0,0,0,1,0,-1,0,-1,0}->p[1,3,4,8] p[2,3,6,7]-p[1,2,3,8] p[3,4,6,7],{0,0,0,1,0,-1,-1,0,0}->p[1,2,6,7] p[2,3,4,8]-p[1,2,3,4] p[2,6,7,8],{0,0,0,1,-1,1,0,0,0}->-p[1,6,7,8] p[3,4,5,6]+p[1,4,5,6] p[3,6,7,8],{0,0,0,1,-1,1,-1,0,0}->p[1,2,6,8] p[1,3,4,8] p[4,5,6,7]-p[1,2,6,7] p[1,3,4,8] p[4,5,6,8]+p[1,2,3,4] p[1,6,7,8] p[4,5,6,8],{0,0,0,1,-1,0,0,0,1}->p[1,3,6,7],{0,0,0,1,-1,0,0,0,0}->p[3,6,7,8],{0,0,0,1,-1,0,-1,0,1}->p[1,2,6,7] p[1,3,4,8]-p[1,2,3,4] p[1,6,7,8],{0,0,0,1,-1,0,-1,0,0}->-p[1,2,7,8] p[3,4,6,8]+p[1,2,6,8] p[3,4,7,8],{0,0,0,0,1,0,1,0,-1}->-p[1,2,7,8] p[2,3,5,6]+p[1,2,5,6] p[2,3,7,8],{0,0,0,0,1,0,1,-1,0}->-p[1,2,3,8] p[1,5,6,7]+p[1,2,3,7] p[1,5,6,8],{0,0,0,0,1,0,1,-1,-1}->p[1,5,6,8] p[2,3,7,8]-p[1,2,3,8] p[5,6,7,8],{0,0,0,0,1,0,0,0,0}->p[1,2,5,6],{0,0,0,0,1,0,0,0,-1}->p[2,5,6,8],{0,0,0,0,1,0,0,-1,0}->p[1,5,6,8],{0,0,0,0,1,-1,1,-1,0}->-p[1,6,7,8] p[2,3,5,7]+p[1,5,7,8] p[2,3,6,7],{0,0,0,0,1,-1,0,0,0}->p[2,5,6,7],{0,0,0,0,1,-1,0,-1,0}->p[1,5,6,7] p[2,3,4,8]-p[1,2,3,4] p[5,6,7,8],{0,0,0,0,0,1,1,0,-1}->-p[1,2,3,8] p[4,5,6,7]+p[1,2,3,7] p[4,5,6,8],{0,0,0,0,0,1,0,1,-1}->p[1,2,5,6] p[4,6,7,8]-p[1,2,4,6] p[5,6,7,8],{0,0,0,0,0,1,0,0,0}->p[1,4,5,6],{0,0,0,0,0,1,0,0,-1}->p[4,5,6,8],{0,0,0,0,0,0,1,0,0}->p[1,2,3,7],{0,0,0,0,0,0,1,0,-1}->p[2,3,7,8],{0,0,0,0,0,0,1,-1,0}->p[1,3,7,8],{0,0,0,0,0,0,0,1,0}->p[1,2,6,7],{0,0,0,0,0,0,0,1,-1}->p[2,6,7,8],{0,0,0,0,0,0,0,0,1}->p[1,5,6,7],{0,0,0,0,0,0,0,0,-1}->p[2,3,4,8],{0,0,0,0,0,0,0,-1,0}->p[1,3,4,8],{0,0,0,0,0,0,-1,0,0}->p[1,2,4,8],{0,0,0,0,0,-1,0,0,0}->p[2,3,4,7],{0,0,0,0,-1,1,0,1,-1}->-p[1,2,7,8] p[3,4,5,6] p[4,6,7,8]+p[1,2,5,6] p[3,4,7,8] p[4,6,7,8]-p[1,2,4,6] p[3,4,7,8] p[5,6,7,8],{0,0,0,0,-1,1,0,0,0}->-p[1,4,7,8] p[3,4,5,6]+p[1,4,5,6] p[3,4,7,8],{0,0,0,0,-1,0,0,1,0}->-p[1,2,7,8] p[3,4,6,7]+p[1,2,6,7] p[3,4,7,8],{0,0,0,0,-1,0,0,0,1}->p[1,3,4,7],{0,0,0,0,-1,0,0,0,0}->p[3,4,7,8],{0,0,0,-1,1,0,0,1,-1}->-p[1,2,7,8] p[2,4,5,6]+p[1,2,5,6] p[2,4,7,8],{0,0,0,-1,1,0,0,0,0}->-p[1,2,7,8] p[1,4,5,6]+p[1,2,5,6] p[1,4,7,8],{0,0,0,-1,1,0,0,0,-1}->p[1,5,6,8] p[2,4,7,8]-p[1,2,4,8] p[5,6,7,8],{0,0,0,-1,1,-1,0,0,0}->p[1,4,7,8] p[2,5,6,7]-p[1,2,7,8] p[4,5,6,7],{0,0,0,-1,0,1,0,1,-1}->-p[1,2,4,8] p[4,5,6,7]+p[1,2,4,7] p[4,5,6,8],{0,0,0,-1,0,0,0,1,0}->p[1,2,4,7],{0,0,0,-1,0,0,0,1,-1}->p[2,4,7,8],{0,0,0,-1,0,0,0,0,0}->p[1,4,7,8],{0,0,-1,0,0,0,0,0,0}->p[2,3,4,6],{0,-1,0,0,1,1,1,0,-1}->p[1,2,3,6] p[1,2,7,8] p[3,4,5,6]-p[1,2,3,6] p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,2,5,6] p[3,6,7,8],{0,-1,0,0,1,1,0,0,-1}->-p[1,2,6,8] p[3,4,5,6]+p[1,2,5,6] p[3,4,6,8],{0,-1,0,0,1,0,1,0,-1}->p[1,2,3,7] p[2,6,7,8] p[3,4,5,6]-p[1,2,3,6] p[2,5,7,8] p[3,4,6,7]+p[1,2,3,5] p[2,6,7,8] p[3,4,6,7],{0,-1,0,0,1,0,1,-1,0}->-p[1,2,3,7] p[1,6,7,8] p[3,4,5,6]-p[1,2,3,8] p[1,5,6,7] p[3,4,6,7]+p[1,2,3,7] p[1,5,6,8] p[3,4,6,7],{0,-1,0,0,1,0,1,-1,-1}->-p[1,5,6,7] p[2,3,7,8] p[3,4,6,8]+p[1,3,4,6] p[2,3,7,8] p[5,6,7,8]+p[1,2,3,8] p[3,4,6,7] p[5,6,7,8],{0,-1,0,0,1,0,0,0,0}->-p[1,2,6,7] p[3,4,5,6]+p[1,2,5,6] p[3,4,6,7],{0,-1,0,0,1,0,0,0,-1}->-p[2,6,7,8] p[3,4,5,6]+p[2,5,6,8] p[3,4,6,7],{0,-1,0,0,1,0,0,-1,0}->-p[1,6,7,8] p[3,4,5,6]+p[1,5,6,8] p[3,4,6,7],{0,-1,0,0,0,1,1,0,-1}->p[1,2,3,6] p[3,4,7,8]-p[1,2,3,4] p[3,6,7,8],{0,-1,0,0,0,1,0,1,-1}->-p[1,6,7,8] p[2,3,4,6]+p[1,3,4,6] p[2,6,7,8],{0,-1,0,0,0,1,0,0,0}->p[1,3,4,6],{0,-1,0,0,0,1,0,0,-1}->p[3,4,6,8],{0,-1,0,0,0,0,0,0,0}->p[3,4,6,7],{0,-1,0,-1,0,1,0,1,-1}->p[1,2,4,6] p[3,4,7,8]-p[1,2,3,4] p[4,6,7,8],{-1,1,0,0,1,-1,1,-2,0}->p[1,4,5,8] p[1,6,7,8] p[2,3,4,7]-p[1,4,5,8] p[1,4,7,8] p[2,3,6,7]+p[1,2,3,8] p[1,4,7,8] p[4,5,6,7],{-1,1,0,0,1,-1,0,-1,0}->p[1,4,5,8] p[2,4,6,7]-p[1,2,4,8] p[4,5,6,7],{-1,0,1,1,1,-2,0,-1,0}->-p[1,6,7,8] p[2,3,4,5] p[3,4,6,7]+p[1,4,5,8] p[2,3,6,7] p[3,4,6,7]-p[1,3,4,8] p[2,3,6,7] p[4,5,6,7],{-1,0,1,0,2,-1,0,-1,0}->p[1,2,4,7] p[1,5,6,8] p[3,4,5,6]+p[1,2,4,5] p[1,6,7,8] p[3,4,5,6]-p[1,2,4,6] p[1,5,6,8] p[3,4,5,7],{-1,0,1,0,1,0,1,-1,-1}->-p[1,2,3,5] p[1,4,7,8] p[3,4,6,8]+p[1,2,3,4] p[1,5,7,8] p[3,4,6,8]+p[1,2,3,4] p[1,3,7,8] p[4,5,6,8],{-1,0,1,0,1,0,0,0,-1}->p[1,2,4,5] p[3,4,6,8]-p[1,2,3,4] p[4,5,6,8],{-1,0,1,0,1,-1,1,0,-1}->p[1,2,3,5] p[2,4,7,8] p[3,4,6,7]-p[1,2,3,4] p[2,5,7,8] p[3,4,6,7]-p[1,2,3,4] p[2,3,7,8] p[4,5,6,7],{-1,0,1,0,1,-1,1,-1,0}->-p[1,2,7,8] p[1,3,4,5] p[3,4,6,7]+p[1,2,4,5] p[1,3,7,8] p[3,4,6,7]-p[1,2,3,4] p[1,3,7,8] p[4,5,6,7],{-1,0,1,0,1,-1,1,-1,-1}->-p[1,5,7,8] p[2,3,4,8] p[3,4,6,7]+p[1,4,7,8] p[2,3,5,8] p[3,4,6,7]-p[1,3,7,8] p[2,3,4,8] p[4,5,6,7],{-1,0,1,0,1,-1,0,0,0}->p[1,2,4,5] p[3,4,6,7]-p[1,2,3,4] p[4,5,6,7],{-1,0,1,0,1,-1,0,0,-1}->p[2,4,5,8] p[3,4,6,7]-p[2,3,4,8] p[4,5,6,7],{-1,0,1,0,1,-1,0,-1,0}->p[1,4,5,8] p[3,4,6,7]-p[1,3,4,8] p[4,5,6,7],{-1,0,0,1,1,-1,0,-1,0}->-p[1,6,7,8] p[2,3,4,6]+p[1,4,6,8] p[2,3,6,7],{-1,0,0,0,2,-1,1,-1,0}->-p[1,2,7,8] p[1,5,6,7] p[2,3,4,6]+p[1,2,4,6] p[1,3,7,8] p[2,5,6,7]-p[1,2,4,6] p[1,2,7,8] p[3,5,6,7],{-1,0,0,0,2,-1,0,-1,0}->-p[1,6,7,8] p[2,4,5,6]+p[1,5,6,8] p[2,4,6,7],{-1,0,0,0,1,0,1,0,-1}->-p[1,2,7,8] p[2,3,4,6]+p[1,2,4,6] p[2,3,7,8],{-1,0,0,0,1,0,1,-1,0}->p[1,2,3,6] p[1,4,7,8]-p[1,2,3,4] p[1,6,7,8],{-1,0,0,0,1,0,1,-1,-1}->p[1,4,6,8] p[2,3,7,8]-p[1,2,3,8] p[4,6,7,8],{-1,0,0,0,1,0,0,0,0}->p[1,2,4,6],{-1,0,0,0,1,0,0,0,-1}->p[2,4,6,8],{-1,0,0,0,1,0,0,-1,0}->p[1,4,6,8],{-1,0,0,0,1,-1,1,-1,0}->-p[1,6,7,8] p[2,3,4,7]+p[1,4,7,8] p[2,3,6,7],{-1,0,0,0,1,-1,0,0,0}->p[2,4,6,7],{-1,0,0,0,1,-1,0,-1,0}->p[1,4,6,7] p[2,3,4,8]-p[1,2,3,4] p[4,6,7,8],{-1,0,0,0,0,0,0,0,1}->p[1,4,6,7],{-1,0,0,0,0,0,0,0,0}->p[4,6,7,8],{-1,-1,0,0,2,0,1,-1,-1}->p[1,2,7,8] p[1,6,7,8] p[2,3,4,6] p[3,4,5,6]-p[1,2,4,6] p[1,6,7,8] p[2,3,7,8] p[3,4,5,6]-p[1,2,7,8] p[1,5,6,8] p[2,3,4,6] p[3,4,6,7]+p[1,2,4,6] p[1,5,6,8] p[2,3,7,8] p[3,4,6,7]-p[1,2,3,8] p[1,2,4,6] p[3,4,6,7] p[5,6,7,8],{-1,0,0,0,2,-1,1,-2,0}->p[1,4,6,8] p[1,6,7,8] p[2,3,5,7]-p[1,4,6,8] p[1,5,7,8] p[2,3,6,7]+p[1,2,3,8] p[1,6,7,8] p[4,5,6,7],{-1,0,0,0,2,0,1,-1,-1}->p[1,2,3,6] p[1,4,7,8] p[2,5,6,8]-p[1,2,3,4] p[1,6,7,8] p[2,5,6,8]-p[1,2,3,6] p[1,2,7,8] p[4,5,6,8],{-1,0,1,-1,2,-1,0,0,-1}->-p[1,2,4,5] p[1,6,7,8] p[2,4,7,8] p[3,4,5,6]+p[1,2,4,5] p[1,5,6,8] p[2,4,7,8] p[3,4,6,7]-p[1,2,3,4] p[1,5,6,8] p[2,4,7,8] p[4,5,6,7]-p[1,2,4,5] p[1,2,4,8] p[3,4,6,7] p[5,6,7,8]+p[1,2,3,4] p[1,2,4,8] p[4,5,6,7] p[5,6,7,8],{-1,0,1,0,1,0,1,0,-2}->p[1,2,3,8] p[2,4,7,8] p[3,4,5,6]-p[1,2,3,6] p[2,4,7,8] p[3,4,5,8]+p[1,2,3,4] p[2,6,7,8] p[3,4,5,8],{-1,0,1,0,2,-2,0,-1,0}->p[1,4,5,8] p[2,4,6,7] p[3,5,6,7]-p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,3,5,8] p[2,4,6,7] p[4,5,6,7],{-1,0,1,0,2,-2,1,-2,0}->p[1,4,7,8] p[1,6,7,8] p[2,3,5,7] p[3,4,5,6]-p[1,4,7,8] p[1,5,7,8] p[2,3,6,7] p[3,4,5,6]-p[1,4,6,8] p[1,6,7,8] p[2,3,5,7] p[3,4,5,7]+p[1,4,6,8] p[1,5,7,8] p[2,3,6,7] p[3,4,5,7]-p[1,2,3,8] p[1,6,7,8] p[3,4,5,7] p[4,5,6,7],{-1,0,1,0,2,-2,1,-1,0}->-p[1,2,7,8] p[1,5,6,7] p[2,3,4,5] p[3,4,6,7]+p[1,2,4,5] p[1,5,6,7] p[2,3,7,8] p[3,4,6,7]-p[1,2,3,4] p[1,5,6,7] p[2,3,7,8] p[4,5,6,7]-p[1,2,3,7] p[1,2,4,5] p[3,4,6,7] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,7] p[4,5,6,7] p[5,6,7,8],{-1,0,1,0,2,-1,0,0,-1}->-p[1,2,4,8] p[2,5,6,7] p[3,4,5,6]+p[1,2,4,6] p[2,5,6,7] p[3,4,5,8]-p[1,2,4,6] p[2,3,4,5] p[5,6,7,8],{-1,0,1,0,2,-1,1,-2,0}->p[1,2,7,8] p[1,3,4,5] p[1,6,7,8] p[3,4,5,6]-p[1,2,4,5] p[1,3,7,8] p[1,6,7,8] p[3,4,5,6]-p[1,2,7,8] p[1,3,4,5] p[1,5,6,8] p[3,4,6,7]+p[1,2,4,5] p[1,3,7,8] p[1,5,6,8] p[3,4,6,7]-p[1,2,3,4] p[1,3,7,8] p[1,5,6,8] p[4,5,6,7],{-1,0,1,0,2,-1,1,0,-2}->p[1,2,7,8] p[2,3,4,5] p[2,6,7,8] p[3,4,5,6]-p[1,2,4,5] p[2,3,7,8] p[2,6,7,8] p[3,4,5,6]-p[1,2,7,8] p[2,3,4,5] p[2,5,6,8] p[3,4,6,7]+p[1,2,4,5] p[2,3,7,8] p[2,5,6,8] p[3,4,6,7]-p[1,2,3,4] p[2,3,7,8] p[2,5,6,8] p[4,5,6,7],{-1,0,1,0,2,-1,2,-2,-1}->p[1,2,7,8] p[1,3,4,5] p[1,6,7,8] p[2,3,7,8] p[3,4,5,6]-p[1,2,4,5] p[1,3,7,8] p[1,6,7,8] p[2,3,7,8] p[3,4,5,6]+p[1,2,7,8] p[1,3,4,5] p[1,6,7,8] p[2,3,5,8] p[3,4,6,7]-p[1,2,4,5] p[1,3,7,8] p[1,6,7,8] p[2,3,5,8] p[3,4,6,7]-p[1,2,7,8] p[1,3,4,5] p[1,5,7,8] p[2,3,6,8] p[3,4,6,7]+p[1,2,4,5] p[1,3,7,8] p[1,5,7,8] p[2,3,6,8] p[3,4,6,7]+p[1,2,3,4] p[1,3,7,8] p[1,6,7,8] p[2,3,5,8] p[4,5,6,7]-p[1,2,3,4] p[1,3,7,8] p[1,5,7,8] p[2,3,6,8] p[4,5,6,7],{-1,0,1,0,2,0,1,-1,-2}->-p[1,2,7,8] p[1,5,6,8] p[2,3,4,5] p[3,4,6,8]+p[1,2,4,5] p[1,5,6,8] p[2,3,7,8] p[3,4,6,8]-p[1,2,3,4] p[1,5,6,8] p[2,3,7,8] p[4,5,6,8]-p[1,2,3,8] p[1,2,4,5] p[3,4,6,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,8] p[4,5,6,8] p[5,6,7,8],{-1,0,1,0,3,-2,1,-2,0}->p[1,2,7,8] p[1,4,6,8] p[1,5,6,7] p[2,3,4,5] p[3,5,6,7]-p[1,2,4,5] p[1,4,6,8] p[1,5,6,7] p[2,3,7,8] p[3,5,6,7]-p[1,2,7,8] p[1,3,6,8] p[1,5,6,7] p[2,3,4,5] p[4,5,6,7]+p[1,2,4,5] p[1,3,6,8] p[1,5,6,7] p[2,3,7,8] p[4,5,6,7]+p[1,2,3,4] p[1,5,6,7] p[1,5,6,8] p[2,3,7,8] p[4,5,6,7]+p[1,2,3,7] p[1,2,4,5] p[1,4,6,8] p[3,5,6,7] p[5,6,7,8]-p[1,2,3,7] p[1,2,4,5] p[1,3,6,8] p[4,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,3,7] p[1,5,6,8] p[4,5,6,7] p[5,6,7,8],{-1,0,2,0,2,-2,1,-1,-1}->p[1,4,6,7] p[1,5,7,8] p[2,3,4,5] p[2,3,7,8] p[3,4,5,6]-p[1,3,4,5] p[1,5,7,8] p[2,3,7,8] p[2,4,6,7] p[3,4,5,6]-p[1,4,6,7] p[1,5,6,8] p[2,3,4,5] p[2,3,7,8] p[3,4,5,7]+p[1,3,4,5] p[1,5,6,8] p[2,3,7,8] p[2,4,6,7] p[3,4,5,7]+p[1,2,7,8] p[1,5,7,8] p[2,3,4,5] p[3,4,5,6] p[3,4,6,7]-p[1,2,7,8] p[1,5,6,8] p[2,3,4,5] p[3,4,5,7] p[3,4,6,7]+p[1,2,3,8] p[1,4,6,7] p[2,3,4,5] p[3,4,5,7] p[5,6,7,8]-p[1,2,3,8] p[1,3,4,5] p[2,4,6,7] p[3,4,5,7] p[5,6,7,8],{0,-1,0,-1,1,0,0,0,-1}->p[1,4,7,8] p[2,5,6,7] p[3,4,6,8]-p[1,2,7,8] p[3,4,6,8] p[4,5,6,7]-p[1,4,7,8] p[2,3,4,6] p[5,6,7,8],{0,-1,0,-1,1,0,0,0,0}->p[1,2,4,6] p[1,4,7,8] p[3,5,6,7]-p[1,2,7,8] p[1,3,4,6] p[4,5,6,7]-p[1,2,3,6] p[1,4,7,8] p[4,5,6,7],{0,-1,0,-1,1,0,0,1,-1}->p[1,2,4,6] p[2,5,6,7] p[3,4,7,8]-p[1,2,3,4] p[2,6,7,8] p[4,5,6,7]-p[1,2,4,6] p[2,3,4,7] p[5,6,7,8],{0,-1,0,-1,1,1,0,0,-1}->p[1,2,4,8] p[1,6,7,8] p[3,4,5,6]+p[1,2,7,8] p[1,4,5,6] p[3,4,6,8]-p[1,2,5,6] p[1,4,7,8] p[3,4,6,8],{0,-1,0,-1,1,1,0,1,-2}->-p[1,5,6,8] p[2,3,4,6] p[2,4,7,8]+p[1,3,4,6] p[2,4,7,8] p[2,5,6,8]-p[1,2,7,8] p[2,3,4,6] p[4,5,6,8],{0,-1,0,-1,1,1,0,1,-1}->-p[1,2,4,6] p[1,2,7,8] p[3,4,5,6]+p[1,2,4,6] p[1,2,5,6] p[3,4,7,8]-p[1,2,3,4] p[1,2,5,6] p[4,6,7,8],{0,-1,0,0,1,1,1,-1,-1}->p[1,2,3,6] p[1,6,7,8] p[3,4,5,8]-p[1,2,3,6] p[1,5,7,8] p[3,4,6,8]+p[1,2,3,4] p[1,6,7,8] p[3,5,6,8],{0,-1,0,0,1,1,1,0,-2}->p[1,2,3,6] p[2,5,6,8] p[3,4,7,8]-p[1,2,3,4] p[2,5,6,8] p[3,6,7,8]-p[1,2,3,8] p[2,3,4,6] p[5,6,7,8],{0,0,1,-1,1,-1,0,1,-1}->p[1,4,7,8] p[2,3,4,5] p[2,5,6,7]-p[1,3,4,5] p[2,4,7,8] p[2,5,6,7]+p[1,2,4,7] p[2,3,4,5] p[5,6,7,8],{0,0,1,-1,1,0,0,1,-2}->p[1,2,5,8] p[2,4,7,8] p[3,4,5,6]-p[1,2,5,6] p[2,4,7,8] p[3,4,5,8]+p[1,2,7,8] p[2,3,4,5] p[4,5,6,8],{0,0,1,0,1,0,1,0,-2}->-p[1,2,3,8] p[2,5,7,8] p[3,4,5,6]-p[1,2,3,8] p[2,5,6,7] p[3,4,5,8]+p[1,2,3,7] p[2,5,6,8] p[3,4,5,8],{0,0,1,1,1,-1,1,-1,-1}->-p[1,2,3,5] p[1,6,7,8] p[2,3,7,8] p[3,4,5,6]+p[1,2,3,5] p[1,5,6,8] p[2,3,7,8] p[3,4,6,7]-p[1,2,3,4] p[1,5,6,8] p[2,3,7,8] p[3,5,6,7]-p[1,2,3,5] p[1,2,3,8] p[3,4,6,7] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,8] p[3,5,6,7] p[5,6,7,8],{0,1,-1,1,-2,0,-1,0,1}->-p[1,2,7,8] p[1,3,4,8] p[2,3,4,6] p[4,5,6,7]+p[1,2,6,7] p[1,3,4,8] p[2,3,4,6] p[4,5,7,8]-p[1,2,3,4] p[1,6,7,8] p[2,3,4,6] p[4,5,7,8]-p[1,2,6,7] p[1,3,4,8] p[2,3,4,5] p[4,6,7,8]+p[1,2,3,4] p[1,6,7,8] p[2,3,4,5] p[4,6,7,8],{0,1,-1,1,-1,0,0,-1,1}->p[1,3,6,7] p[1,4,5,6] p[2,3,4,8]-p[1,2,3,4] p[1,4,5,6] p[3,6,7,8]-p[1,2,3,4] p[1,3,6,8] p[4,5,6,7],{0,1,0,1,-1,-1,-1,0,1}->p[1,2,7,8] p[1,4,6,7] p[2,3,4,5]+p[1,2,7,8] p[1,4,5,6] p[2,3,4,7]-p[1,2,6,8] p[1,4,5,7] p[2,3,4,7],{0,1,0,1,-1,-1,0,-1,1}->-p[1,3,6,7] p[1,4,7,8] p[2,3,4,5]+p[1,3,6,7] p[1,4,5,8] p[2,3,4,7]-p[1,2,3,4] p[1,6,7,8] p[3,4,5,7],{0,1,0,1,0,0,1,-1,-1}->p[1,2,3,8] p[1,6,7,8] p[2,3,4,5]+p[1,2,3,8] p[1,4,5,7] p[2,3,6,8]-p[1,2,3,7] p[1,4,5,8] p[2,3,6,8],{0,1,0,1,1,-2,1,-2,0}->-p[1,3,7,8] p[1,6,7,8] p[2,3,4,5] p[2,5,6,7]+p[1,3,7,8] p[1,4,5,8] p[2,3,6,7] p[2,5,6,7]+p[1,2,7,8] p[1,6,7,8] p[2,3,4,5] p[3,5,6,7]-p[1,2,7,8] p[1,4,5,8] p[2,3,6,7] p[3,5,6,7]-p[1,2,3,8] p[1,5,7,8] p[2,3,6,7] p[4,5,6,7],{0,1,0,1,1,-1,1,-2,0}->p[1,2,3,8] p[1,5,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,2,3,8] p[1,4,5,7] p[1,5,6,7] p[2,3,6,8]-p[1,2,3,7] p[1,4,5,8] p[1,5,6,7] p[2,3,6,8]-p[1,2,3,6] p[1,2,3,8] p[1,4,5,7] p[5,6,7,8]+p[1,2,3,6] p[1,2,3,7] p[1,4,5,8] p[5,6,7,8],{0,1,0,2,-1,-1,0,-1,1}->-p[1,3,6,7] p[1,4,5,8] p[2,3,6,7]+p[1,3,4,5] p[1,6,7,8] p[2,3,6,7]+p[1,2,3,8] p[1,3,6,7] p[4,5,6,7],{0,1,1,0,1,-1,1,-1,-1}->p[1,2,7,8] p[1,5,7,8] p[2,3,4,5] p[3,4,5,6]-p[1,2,4,5] p[1,5,7,8] p[2,3,7,8] p[3,4,5,6]-p[1,2,7,8] p[1,5,6,8] p[2,3,4,5] p[3,4,5,7]+p[1,2,4,5] p[1,5,6,8] p[2,3,7,8] p[3,4,5,7]-p[1,2,3,8] p[1,2,4,5] p[3,4,5,7] p[5,6,7,8],{0,1,1,1,0,-1,0,0,-1}->-p[1,3,6,7] p[2,3,4,5] p[2,4,5,8]+p[1,3,4,5] p[2,3,6,7] p[2,4,5,8]-p[1,2,3,8] p[2,3,4,5] p[4,5,6,7],{0,1,1,1,0,-1,1,-1,-1}->p[1,3,6,7] p[1,3,7,8] p[2,3,4,5] p[2,4,5,8]-p[1,3,4,5] p[1,3,7,8] p[2,3,6,7] p[2,4,5,8]-p[1,2,7,8] p[1,3,6,7] p[2,3,4,5] p[3,4,5,8]+p[1,2,7,8] p[1,3,4,5] p[2,3,6,7] p[3,4,5,8]+p[1,2,3,8] p[1,3,7,8] p[2,3,4,5] p[4,5,6,7],{0,1,1,1,1,-2,0,-2,0}->p[1,4,5,8] p[1,5,6,7] p[2,3,6,7] p[3,4,5,8]-p[1,4,5,8] p[1,6,7,8] p[2,3,4,5] p[3,5,6,7]-p[1,2,3,8] p[1,5,6,7] p[3,4,5,8] p[4,5,6,7]-p[1,3,4,5] p[1,4,5,8] p[2,3,6,7] p[5,6,7,8]+p[1,2,3,8] p[1,3,4,5] p[4,5,6,7] p[5,6,7,8],{0,1,1,1,1,-2,0,-1,0}->-p[1,2,3,5] p[1,4,5,8] p[2,4,6,7] p[3,5,6,7]+p[1,2,3,4] p[1,4,5,8] p[2,5,6,7] p[3,5,6,7]+p[1,2,3,5] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+p[1,2,3,5] p[1,3,5,8] p[2,4,6,7] p[4,5,6,7]-p[1,2,3,4] p[1,3,5,8] p[2,5,6,7] p[4,5,6,7],{0,1,1,1,1,-2,1,-2,0}->p[1,3,6,7] p[1,4,5,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,7]-p[1,3,6,7] p[1,4,5,8] p[1,5,7,8] p[2,3,4,5] p[2,3,6,7]+p[1,3,4,5] p[1,4,5,8] p[1,5,6,7] p[2,3,6,7] p[2,3,7,8]-p[1,2,3,8] p[1,3,4,5] p[1,5,6,7] p[2,3,7,8] p[4,5,6,7]-p[1,2,3,5] p[1,2,3,8] p[1,6,7,8] p[3,4,5,7] p[4,5,6,7]-p[1,2,3,7] p[1,3,4,5] p[1,4,5,8] p[2,3,6,7] p[5,6,7,8]+p[1,2,3,7] p[1,2,3,8] p[1,3,4,5] p[4,5,6,7] p[5,6,7,8],{0,1,1,1,1,-1,1,-1,-1}->p[1,2,3,5] p[1,2,3,8] p[1,6,7,8] p[2,4,5,7] p[3,4,5,6]-p[1,2,3,5] p[1,2,3,7] p[1,6,7,8] p[2,4,5,8] p[3,4,5,6]-p[1,2,3,5] p[1,2,3,8] p[1,5,6,8] p[2,4,5,7] p[3,4,6,7]+p[1,2,3,5] p[1,2,3,7] p[1,5,6,8] p[2,4,5,8] p[3,4,6,7]+p[1,2,3,4] p[1,2,3,8] p[1,5,6,8] p[2,4,5,7] p[3,5,6,7]-p[1,2,3,4] p[1,2,3,7] p[1,5,6,8] p[2,4,5,8] p[3,5,6,7]-p[1,2,3,5] p[1,2,3,8] p[1,2,4,5] p[3,4,6,7] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,8] p[1,2,4,5] p[3,5,6,7] p[5,6,7,8],{0,1,1,2,0,-2,0,-1,0}->-p[1,2,3,7] p[1,6,7,8] p[2,3,4,5] p[3,4,5,6]+p[1,2,3,7] p[1,4,5,8] p[2,3,6,7] p[3,4,5,6]+p[1,2,3,6] p[1,6,7,8] p[2,3,4,5] p[3,4,5,7]-p[1,2,3,6] p[1,4,5,8] p[2,3,6,7] p[3,4,5,7]+p[1,2,3,8] p[1,3,4,5] p[2,3,6,7] p[4,5,6,7],{0,2,0,1,-1,-1,0,-1,1}->-p[1,4,5,7] p[1,6,7,8] p[2,3,4,5]+p[1,4,5,7] p[1,4,5,8] p[2,3,6,7]-p[1,2,3,7] p[1,4,5,8] p[4,5,6,7],{0,2,0,1,0,-1,1,-2,0}->p[1,2,3,7] p[1,4,5,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,5] p[1,4,5,8] p[1,4,7,8] p[2,3,6,7]+p[1,2,3,4] p[1,4,5,8] p[1,5,7,8] p[2,3,6,7]+p[1,2,3,5] p[1,2,3,8] p[1,4,7,8] p[4,5,6,7]-p[1,2,3,4] p[1,2,3,8] p[1,5,7,8] p[4,5,6,7],{1,-2,0,-1,0,2,0,1,-2}->-p[1,2,6,8] p[3,4,5,6] p[3,4,7,8]+p[1,2,5,6] p[3,4,6,8] p[3,4,7,8]-p[1,2,3,4] p[3,4,6,8] p[5,6,7,8],{1,-1,0,-2,0,1,0,2,-2}->-p[1,2,7,8] p[2,4,5,6] p[3,4,7,8]+p[1,2,5,6] p[2,4,7,8] p[3,4,7,8]-p[1,2,3,4] p[2,4,7,8] p[5,6,7,8],{1,-1,0,-1,0,2,0,2,-2}->-p[1,2,5,6] p[1,6,7,8] p[2,4,5,6] p[3,4,7,8]+p[1,2,5,6] p[1,4,5,6] p[2,6,7,8] p[3,4,7,8]-p[1,2,5,6] p[1,2,7,8] p[3,4,5,6] p[4,6,7,8]+p[1,2,3,4] p[1,6,7,8] p[2,4,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,4,5,6] p[2,6,7,8] p[5,6,7,8],{1,-1,0,-1,1,1,0,1,-2}->p[1,2,7,8] p[2,5,6,8] p[3,4,5,6]-p[1,2,5,6] p[2,5,6,8] p[3,4,7,8]+p[1,2,5,6] p[2,3,4,8] p[5,6,7,8],{1,-1,0,0,-1,1,-1,1,-1}->-p[1,2,4,8] p[1,2,7,8] p[3,4,5,6] p[3,6,7,8]+p[1,2,4,8] p[1,2,5,6] p[3,4,7,8] p[3,6,7,8]+p[1,2,3,8] p[1,2,7,8] p[3,4,5,6] p[4,6,7,8]-p[1,2,3,8] p[1,2,5,6] p[3,4,7,8] p[4,6,7,8]-p[1,2,3,4] p[1,2,6,8] p[3,4,7,8] p[5,6,7,8],{1,0,-1,-1,-1,1,0,1,-1}->p[1,2,7,8] p[2,3,4,8] p[3,4,5,6] p[4,5,6,7]-p[1,2,5,6] p[2,3,4,8] p[3,4,7,8] p[4,5,6,7]-p[1,2,7,8] p[2,3,4,7] p[3,4,5,6] p[4,5,6,8]+p[1,2,5,6] p[2,3,4,7] p[3,4,7,8] p[4,5,6,8]-p[1,2,3,4] p[2,4,5,6] p[3,4,7,8] p[5,6,7,8],{1,0,-1,0,-1,0,-1,0,1}->-p[1,2,5,6] p[1,3,4,7] p[2,3,4,8]+p[1,2,3,4] p[1,3,4,7] p[2,5,6,8]+p[1,2,3,4] p[1,2,7,8] p[3,4,5,6],{1,0,-1,0,-1,0,-1,1,0}->p[1,2,5,6] p[1,6,7,8] p[2,3,4,7] p[2,3,4,8]-p[1,2,3,4] p[1,6,7,8] p[2,3,4,7] p[2,5,6,8]-p[1,2,5,6] p[1,3,4,7] p[2,3,4,8] p[2,6,7,8]+p[1,2,3,4] p[1,3,4,7] p[2,5,6,8] p[2,6,7,8]+p[1,2,3,4] p[1,2,7,8] p[2,6,7,8] p[3,4,5,6],{1,0,-1,0,-1,1,-1,0,0}->p[1,2,4,8] p[1,3,5,6] p[2,4,7,8] p[3,4,5,6]-p[1,2,3,8] p[1,4,5,6] p[2,4,7,8] p[3,4,5,6]-p[1,2,4,8] p[1,3,5,6] p[2,4,5,6] p[3,4,7,8]+p[1,2,3,8] p[1,4,5,6] p[2,4,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,2,4,8] p[3,4,5,6] p[5,6,7,8],{1,0,-1,0,-1,1,-1,1,-1}->p[1,2,5,6] p[1,2,7,8] p[2,4,7,8] p[3,4,5,6] p[3,4,6,8]-p[1,2,5,6] p[1,6,7,8] p[2,3,4,8] p[2,4,5,6] p[3,4,7,8]+p[1,2,5,6] p[1,3,4,8] p[2,4,5,6] p[2,6,7,8] p[3,4,7,8]-p[1,2,5,6] p[1,2,6,8] p[2,4,7,8] p[3,4,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,6,7,8] p[2,3,4,8] p[2,4,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,8] p[2,4,5,6] p[2,6,7,8] p[5,6,7,8]-p[1,2,3,4] p[1,2,7,8] p[2,3,4,6] p[4,5,6,8] p[5,6,7,8],{1,0,-1,0,-1,1,0,0,0}->p[1,3,5,6] p[2,4,7,8] p[3,4,5,6]-p[1,3,5,6] p[2,4,5,6] p[3,4,7,8]+p[1,2,3,4] p[3,4,5,6] p[5,6,7,8],{1,0,-1,0,-1,1,0,1,-1}->p[1,2,5,6] p[2,3,4,6] p[3,5,7,8] p[4,6,7,8]-p[1,2,5,6] p[2,3,4,5] p[3,6,7,8] p[4,6,7,8]-p[1,2,7,8] p[2,3,4,6] p[3,4,5,6] p[5,6,7,8]-p[1,2,4,6] p[2,3,4,6] p[3,5,7,8] p[5,6,7,8]+p[1,2,4,6] p[2,3,4,5] p[3,6,7,8] p[5,6,7,8],{1,0,-1,1,-1,1,-1,0,0}->-p[1,2,6,8] p[1,3,4,8] p[2,3,5,6] p[4,5,6,7]+p[1,2,3,8] p[1,2,6,8] p[3,4,5,6] p[4,5,6,7]+p[1,2,6,7] p[1,3,4,8] p[2,3,5,6] p[4,5,6,8]-p[1,2,3,4] p[1,6,7,8] p[2,3,5,6] p[4,5,6,8]-p[1,2,3,8] p[1,2,6,7] p[3,4,5,6] p[4,5,6,8],{1,0,0,0,-1,0,-1,1,0}->p[1,2,5,7] p[1,2,7,8] p[3,4,6,8]-p[1,2,5,7] p[1,2,6,8] p[3,4,7,8]+p[1,2,3,4] p[1,2,7,8] p[5,6,7,8],{1,0,0,0,-1,1,-1,1,-1}->p[1,2,5,8] p[1,2,7,8] p[3,4,6,8] p[4,5,6,7]-p[1,2,5,8] p[1,2,6,8] p[3,4,7,8] p[4,5,6,7]-p[1,2,5,7] p[1,2,7,8] p[3,4,6,8] p[4,5,6,8]+p[1,2,5,7] p[1,2,6,8] p[3,4,7,8] p[4,5,6,8]-p[1,2,3,4] p[1,2,7,8] p[4,5,6,8] p[5,6,7,8],{1,0,0,0,-1,1,0,1,-1}->-p[1,2,5,6] p[3,5,7,8] p[4,6,7,8]+p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,4,6] p[3,5,7,8] p[5,6,7,8],{1,0,0,1,-1,-1,-1,0,1}->-p[1,2,7,8] p[1,3,6,7] p[2,3,4,5]+p[1,2,5,8] p[1,3,6,7] p[2,3,4,7]-p[1,2,3,8] p[1,5,6,7] p[2,3,4,7],{1,1,-2,1,-2,0,-1,0,1}->-p[1,2,7,8] p[1,3,5,6] p[2,3,4,6] p[2,3,4,8] p[4,5,6,7]+p[1,2,3,4] p[1,2,7,8] p[2,3,4,6] p[3,5,6,8] p[4,5,6,7]+p[1,2,6,7] p[1,3,5,6] p[2,3,4,6] p[2,3,4,8] p[4,5,7,8]-p[1,2,3,4] p[1,6,7,8] p[2,3,4,6] p[2,3,5,6] p[4,5,7,8]-p[1,2,3,4] p[1,2,6,7] p[2,3,4,6] p[3,5,6,8] p[4,5,7,8]-p[1,2,6,7] p[1,3,5,6] p[2,3,4,5] p[2,3,4,8] p[4,6,7,8]+p[1,2,3,4] p[1,6,7,8] p[2,3,4,5] p[2,3,5,6] p[4,6,7,8]+p[1,2,3,4] p[1,2,6,7] p[2,3,4,5] p[3,5,6,8] p[4,6,7,8],{1,1,-1,0,-1,0,-1,1,0}->-p[1,2,4,8] p[1,2,7,8] p[2,3,5,6] p[4,5,6,7]+p[1,2,3,8] p[1,2,7,8] p[2,4,5,6] p[4,5,6,7]+p[1,2,4,8] p[1,2,6,7] p[2,3,5,6] p[4,5,7,8]-p[1,2,3,8] p[1,2,6,7] p[2,4,5,6] p[4,5,7,8]-p[1,2,4,8] p[1,2,6,7] p[2,3,4,5] p[5,6,7,8],{1,1,-1,0,-1,0,0,-1,1}->p[1,3,7,8] p[1,4,5,6] p[2,3,4,5]-p[1,3,5,8] p[1,4,5,6] p[2,3,4,7]+p[1,2,3,4] p[1,3,5,8] p[4,5,6,7],{1,1,-1,1,-2,0,-2,0,1}->p[1,2,4,8] p[1,2,7,8] p[1,3,4,8] p[2,3,5,6] p[4,5,6,7]-p[1,2,3,8] p[1,2,7,8] p[1,3,4,8] p[2,4,5,6] p[4,5,6,7]+p[1,2,4,8] p[1,2,7,8] p[1,3,4,6] p[2,3,5,6] p[4,5,7,8]-p[1,2,4,8] p[1,2,6,8] p[1,3,4,7] p[2,3,5,6] p[4,5,7,8]-p[1,2,3,8] p[1,2,7,8] p[1,3,4,6] p[2,4,5,6] p[4,5,7,8]+p[1,2,3,8] p[1,2,6,8] p[1,3,4,7] p[2,4,5,6] p[4,5,7,8]-p[1,2,4,8] p[1,2,7,8] p[1,3,4,6] p[2,3,4,5] p[5,6,7,8]+p[1,2,4,8] p[1,2,6,8] p[1,3,4,7] p[2,3,4,5] p[5,6,7,8],{1,1,-1,1,-2,0,-1,0,0}->p[1,6,7,8] p[2,3,4,8] p[2,3,5,6] p[4,5,7,8]-p[1,3,4,8] p[2,3,5,6] p[2,6,7,8] p[4,5,7,8]+p[1,2,3,8] p[2,6,7,8] p[3,4,5,6] p[4,5,7,8]-p[1,6,7,8] p[2,3,4,5] p[2,3,4,8] p[5,6,7,8]+p[1,3,4,8] p[2,3,4,5] p[2,6,7,8] p[5,6,7,8],{1,1,-1,1,-2,0,-1,0,2}->p[1,2,6,7] p[1,3,4,8] p[1,5,6,7] p[2,3,4,5]-p[1,2,3,4] p[1,5,6,7] p[1,6,7,8] p[2,3,4,5]-p[1,2,6,7] p[1,3,4,8] p[1,4,5,7] p[2,3,5,6]+p[1,2,3,4] p[1,4,5,7] p[1,6,7,8] p[2,3,5,6]+p[1,2,3,8] p[1,2,6,7] p[1,4,5,7] p[3,4,5,6],{1,1,-1,1,-2,0,-1,1,0}->p[1,2,5,7] p[1,6,7,8] p[2,3,4,8] p[2,3,5,6] p[4,6,7,8]-p[1,2,5,7] p[1,3,4,8] p[2,3,5,6] p[2,6,7,8] p[4,6,7,8]+p[1,2,3,8] p[1,2,5,7] p[2,6,7,8] p[3,4,5,6] p[4,6,7,8]-p[1,2,6,7] p[1,6,7,8] p[2,3,4,5] p[2,3,4,8] p[5,6,7,8]-p[1,2,4,7] p[1,6,7,8] p[2,3,4,8] p[2,3,5,6] p[5,6,7,8]+p[1,2,6,7] p[1,3,4,8] p[2,3,4,5] p[2,6,7,8] p[5,6,7,8]+p[1,2,4,7] p[1,3,4,8] p[2,3,5,6] p[2,6,7,8] p[5,6,7,8]-p[1,2,3,8] p[1,2,4,7] p[2,6,7,8] p[3,4,5,6] p[5,6,7,8],{1,1,-1,1,-2,0,0,-1,1}->-p[1,3,4,8] p[1,3,7,8] p[2,3,5,6] p[4,5,6,7]+p[1,2,3,8] p[1,3,7,8] p[3,4,5,6] p[4,5,6,7]+p[1,3,4,8] p[1,3,6,7] p[2,3,5,6] p[4,5,7,8]-p[1,2,3,8] p[1,3,6,7] p[3,4,5,6] p[4,5,7,8]-p[1,3,4,8] p[1,3,6,7] p[2,3,4,5] p[5,6,7,8],{1,1,-1,1,-2,0,0,0,1}->p[1,6,7,8] p[2,3,5,7] p[3,4,5,6]-p[1,4,5,6] p[2,3,5,7] p[3,6,7,8]+p[1,2,3,5] p[3,6,7,8] p[4,5,6,7],{1,1,-1,1,-2,1,-1,0,0}->p[1,2,6,8] p[1,3,4,8] p[2,5,7,8] p[3,4,5,6] p[4,5,6,7]-p[1,2,6,8] p[1,3,4,8] p[2,4,5,6] p[3,5,7,8] p[4,5,6,7]-p[1,2,6,7] p[1,3,4,8] p[2,5,7,8] p[3,4,5,6] p[4,5,6,8]+p[1,2,3,4] p[1,6,7,8] p[2,5,7,8] p[3,4,5,6] p[4,5,6,8]+p[1,2,6,7] p[1,3,4,8] p[2,4,5,6] p[3,5,7,8] p[4,5,6,8]-p[1,2,3,4] p[1,6,7,8] p[2,4,5,6] p[3,5,7,8] p[4,5,6,8]+p[1,2,3,8] p[1,2,6,8] p[3,4,5,6] p[4,5,6,7] p[4,5,7,8]-p[1,2,3,8] p[1,2,6,7] p[3,4,5,6] p[4,5,6,8] p[4,5,7,8],{1,1,-1,1,-1,0,0,-1,0}->-p[1,6,7,8] p[2,3,5,8] p[3,4,5,6]+p[1,3,5,8] p[2,4,5,6] p[3,6,7,8]-p[1,2,5,8] p[3,4,5,6] p[3,6,7,8],{1,1,-1,1,-1,0,0,-1,1}->-p[1,3,5,8] p[1,4,5,6] p[2,3,6,7]+p[1,2,3,8] p[1,5,6,7] p[3,4,5,6]+p[1,2,3,6] p[1,3,5,8] p[4,5,6,7],{1,1,0,1,-2,-1,-1,0,1}->-p[1,2,7,8] p[1,3,4,8] p[2,3,5,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,7,8] p[3,4,5,7] p[4,5,6,7]+p[1,2,6,7] p[1,3,4,8] p[2,3,5,7] p[4,5,7,8]-p[1,2,3,4] p[1,6,7,8] p[2,3,5,7] p[4,5,7,8]-p[1,2,3,8] p[1,2,6,7] p[3,4,5,7] p[4,5,7,8],{1,1,0,1,-2,0,-1,0,1}->-p[1,2,5,8] p[1,6,7,8] p[3,4,5,7]+p[1,2,5,8] p[1,4,5,7] p[3,6,7,8]-p[1,2,3,8] p[1,4,5,7] p[5,6,7,8],{1,1,0,1,-1,-1,-1,0,0}->-p[1,2,5,8] p[2,3,5,7] p[4,6,7,8]+p[1,2,5,8] p[2,3,4,7] p[5,6,7,8]+p[1,2,3,8] p[2,4,5,7] p[5,6,7,8],{1,1,0,1,-1,-1,-1,0,1}->-p[1,2,5,8] p[1,4,5,7] p[2,3,6,7]+p[1,2,3,8] p[1,4,5,7] p[2,5,6,7]+p[1,2,3,5] p[1,2,7,8] p[4,5,6,7],{1,1,0,1,-1,-1,0,-1,0}->p[1,6,7,8] p[2,3,5,7] p[3,4,5,8]-p[1,4,5,8] p[2,3,5,7] p[3,6,7,8]+p[1,3,7,8] p[2,3,4,5] p[5,6,7,8],{1,1,0,1,-1,-1,0,-1,1}->p[1,3,5,8] p[1,3,6,7] p[2,4,5,7]-p[1,2,6,7] p[1,3,5,8] p[3,4,5,7]-p[1,2,3,8] p[1,5,6,7] p[3,4,5,7],{1,1,0,1,0,-2,0,-1,0}->p[1,5,7,8] p[2,3,4,5] p[2,3,6,7]-p[1,4,5,8] p[2,3,5,7] p[2,3,6,7]+p[1,2,3,8] p[2,3,5,7] p[4,5,6,7],{1,1,0,1,0,-1,0,-2,0}->-p[1,3,5,8] p[1,6,7,8] p[2,3,4,5]+p[1,3,5,8] p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[1,4,5,8] p[3,5,6,7],{2,-1,-1,-1,0,1,-1,1,-1}->p[1,2,5,6] p[1,2,7,8] p[2,3,4,8] p[3,4,5,6]+p[1,2,5,6] p[1,2,6,8] p[2,3,4,5] p[3,4,7,8]-p[1,2,5,6] p[1,2,5,8] p[2,3,4,6] p[3,4,7,8]-p[1,2,3,4] p[1,2,6,8] p[2,3,4,5] p[5,6,7,8]+p[1,2,3,4] p[1,2,5,8] p[2,3,4,6] p[5,6,7,8],{2,1,-1,1,-2,0,-1,0,1}->-p[1,2,7,8] p[1,3,5,8] p[2,3,5,6] p[4,5,6,7]+p[1,2,6,7] p[1,3,5,8] p[2,3,5,6] p[4,5,7,8]-p[1,2,3,5] p[1,6,7,8] p[2,3,5,6] p[4,5,7,8]-p[1,2,6,7] p[1,3,5,8] p[2,3,4,5] p[5,6,7,8]+p[1,2,3,5] p[1,6,7,8] p[2,3,4,5] p[5,6,7,8]};*)


(* ::Subsubsection::Closed:: *)
(*128 algebraic letters*)


(* ::Input:: *)
(*{(-2 p[1,2,3,4] p[1,5,7,8] p[2,3,5,6]+2 p[1,2,3,4] p[1,3,5,6] p[2,5,7,8]+p[1,2,3,5] p[1,2,7,8] p[3,4,5,6]-p[1,2,3,5] p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,2,3,5] p[5,6,7,8]-p[1,2,3,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-2 p[1,2,3,4] p[1,5,7,8] p[2,3,5,6]+2 p[1,2,3,4] p[1,3,5,6] p[2,5,7,8]+p[1,2,3,5] p[1,2,7,8] p[3,4,5,6]-p[1,2,3,5] p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,2,3,5] p[5,6,7,8]+p[1,2,3,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[2,3,4,6]+p[1,4,5,8] p[2,3,4,6] p[2,3,6,7]-2 p[1,3,6,8] p[2,3,4,5] p[2,4,6,7]+2 p[1,2,6,8] p[2,3,4,5] p[3,4,6,7]-p[1,2,3,8] p[2,3,4,6] p[4,5,6,7]-p[2,3,4,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[2,3,4,6]+p[1,4,5,8] p[2,3,4,6] p[2,3,6,7]-2 p[1,3,6,8] p[2,3,4,5] p[2,4,6,7]+2 p[1,2,6,8] p[2,3,4,5] p[3,4,6,7]-p[1,2,3,8] p[2,3,4,6] p[4,5,6,7]+p[2,3,4,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[3,4,5,6] p[3,4,5,7]-p[1,2,5,6] p[3,4,5,7] p[3,4,7,8]+2 p[1,2,4,7] p[3,4,5,6] p[3,5,7,8]-2 p[1,2,3,7] p[3,4,5,6] p[4,5,7,8]+p[1,2,3,4] p[3,4,5,7] p[5,6,7,8]-p[3,4,5,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[3,4,5,6] p[3,4,5,7]-p[1,2,5,6] p[3,4,5,7] p[3,4,7,8]+2 p[1,2,4,7] p[3,4,5,6] p[3,5,7,8]-2 p[1,2,3,7] p[3,4,5,6] p[4,5,7,8]+p[1,2,3,4] p[3,4,5,7] p[5,6,7,8]+p[3,4,5,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(2 p[1,5,6,8] p[2,3,4,8] p[4,5,6,7]-2 p[1,4,6,8] p[2,3,5,8] p[4,5,6,7]-p[1,6,7,8] p[2,3,4,5] p[4,5,6,8]+p[1,4,5,8] p[2,3,6,7] p[4,5,6,8]-p[1,2,3,8] p[4,5,6,7] p[4,5,6,8]-Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,6,8])/(2 p[1,5,6,8] p[2,3,4,8] p[4,5,6,7]-2 p[1,4,6,8] p[2,3,5,8] p[4,5,6,7]-p[1,6,7,8] p[2,3,4,5] p[4,5,6,8]+p[1,4,5,8] p[2,3,6,7] p[4,5,6,8]-p[1,2,3,8] p[4,5,6,7] p[4,5,6,8]+Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,6,8]),(-p[1,2,7,8] p[1,5,6,7] p[3,4,5,6]+p[1,2,5,6] p[1,5,6,7] p[3,4,7,8]+2 p[1,2,6,7] p[1,3,4,5] p[5,6,7,8]-2 p[1,2,5,7] p[1,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[1,5,6,7] p[5,6,7,8]+p[1,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,7,8] p[1,5,6,7] p[3,4,5,6]+p[1,2,5,6] p[1,5,6,7] p[3,4,7,8]+2 p[1,2,6,7] p[1,3,4,5] p[5,6,7,8]-2 p[1,2,5,7] p[1,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[1,5,6,7] p[5,6,7,8]-p[1,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-2 p[1,6,7,8] p[2,3,7,8] p[2,4,5,6]+2 p[1,6,7,8] p[2,3,6,8] p[2,4,5,7]+p[1,6,7,8] p[2,3,4,5] p[2,6,7,8]-p[1,4,5,8] p[2,3,6,7] p[2,6,7,8]+p[1,2,3,8] p[2,6,7,8] p[4,5,6,7]+p[2,6,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-2 p[1,6,7,8] p[2,3,7,8] p[2,4,5,6]+2 p[1,6,7,8] p[2,3,6,8] p[2,4,5,7]+p[1,6,7,8] p[2,3,4,5] p[2,6,7,8]-p[1,4,5,8] p[2,3,6,7] p[2,6,7,8]+p[1,2,3,8] p[2,6,7,8] p[4,5,6,7]-p[2,6,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[1,3,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,3,7,8] p[3,4,7,8]-2 p[1,2,7,8] p[1,3,4,8] p[3,5,6,7]+2 p[1,2,7,8] p[1,3,4,7] p[3,5,6,8]+p[1,2,3,4] p[1,3,7,8] p[5,6,7,8]-p[1,3,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,3,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,3,7,8] p[3,4,7,8]-2 p[1,2,7,8] p[1,3,4,8] p[3,5,6,7]+2 p[1,2,7,8] p[1,3,4,7] p[3,5,6,8]+p[1,2,3,4] p[1,3,7,8] p[5,6,7,8]+p[1,3,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,2,4,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,4,8] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,4,6,7] p[2,4,5,8]+p[1,2,3,8] p[1,2,4,8] p[4,5,6,7]+p[1,2,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,2,4,5] p[4,6,7,8])/(p[1,2,4,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,4,8] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,4,6,7] p[2,4,5,8]+p[1,2,3,8] p[1,2,4,8] p[4,5,6,7]-p[1,2,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,2,4,5] p[4,6,7,8]),(p[1,2,7,8] p[1,5,7,8] p[2,3,5,6] p[3,4,5,6]-p[1,2,7,8] p[1,3,5,6] p[2,5,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,5,7,8] p[2,3,5,6] p[3,4,7,8]+p[1,2,5,6] p[1,3,5,6] p[2,5,7,8] p[3,4,7,8]+p[1,2,3,4] p[1,5,7,8] p[2,3,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,3,5,6] p[2,5,7,8] p[5,6,7,8]-2 p[1,2,3,5] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]-p[1,5,7,8] p[2,3,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,3,5,6] p[2,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,5,7,8] p[2,3,5,6] p[3,4,5,6]-p[1,2,7,8] p[1,3,5,6] p[2,5,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,5,7,8] p[2,3,5,6] p[3,4,7,8]+p[1,2,5,6] p[1,3,5,6] p[2,5,7,8] p[3,4,7,8]+p[1,2,3,4] p[1,5,7,8] p[2,3,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,3,5,6] p[2,5,7,8] p[5,6,7,8]-2 p[1,2,3,5] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,5,7,8] p[2,3,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,3,5,6] p[2,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,3,6,8] p[1,6,7,8] p[2,3,4,5] p[2,4,6,7]+p[1,3,6,8] p[1,4,5,8] p[2,3,6,7] p[2,4,6,7]+p[1,2,6,8] p[1,6,7,8] p[2,3,4,5] p[3,4,6,7]-p[1,2,6,8] p[1,4,5,8] p[2,3,6,7] p[3,4,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,6] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,8] p[2,4,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,6,8] p[3,4,6,7] p[4,5,6,7]-p[1,3,6,8] p[2,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,6,8] p[3,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,3,6,8] p[1,6,7,8] p[2,3,4,5] p[2,4,6,7]+p[1,3,6,8] p[1,4,5,8] p[2,3,6,7] p[2,4,6,7]+p[1,2,6,8] p[1,6,7,8] p[2,3,4,5] p[3,4,6,7]-p[1,2,6,8] p[1,4,5,8] p[2,3,6,7] p[3,4,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,6] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,8] p[2,4,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,6,8] p[3,4,6,7] p[4,5,6,7]+p[1,3,6,8] p[2,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,6,8] p[3,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,4,7] p[1,2,7,8] p[3,4,5,6] p[3,5,7,8]+p[1,2,4,7] p[1,2,5,6] p[3,4,7,8] p[3,5,7,8]+p[1,2,3,7] p[1,2,7,8] p[3,4,5,6] p[4,5,7,8]-p[1,2,3,7] p[1,2,5,6] p[3,4,7,8] p[4,5,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,7] p[3,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,7] p[4,5,7,8] p[5,6,7,8]+p[1,2,4,7] p[3,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,3,7] p[4,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,4,7] p[1,2,7,8] p[3,4,5,6] p[3,5,7,8]+p[1,2,4,7] p[1,2,5,6] p[3,4,7,8] p[3,5,7,8]+p[1,2,3,7] p[1,2,7,8] p[3,4,5,6] p[4,5,7,8]-p[1,2,3,7] p[1,2,5,6] p[3,4,7,8] p[4,5,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,7] p[3,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,7] p[4,5,7,8] p[5,6,7,8]-p[1,2,4,7] p[3,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,3,7] p[4,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,5,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,8]-p[1,4,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,8]-p[1,4,5,8] p[1,5,6,8] p[2,3,4,8] p[2,3,6,7]+p[1,4,5,8] p[1,4,6,8] p[2,3,5,8] p[2,3,6,7]+p[1,2,3,8] p[1,5,6,8] p[2,3,4,8] p[4,5,6,7]-p[1,2,3,8] p[1,4,6,8] p[2,3,5,8] p[4,5,6,7]+p[1,5,6,8] p[2,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,4,6,8] p[2,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,8])/(p[1,5,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,8]-p[1,4,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,8]-p[1,4,5,8] p[1,5,6,8] p[2,3,4,8] p[2,3,6,7]+p[1,4,5,8] p[1,4,6,8] p[2,3,5,8] p[2,3,6,7]+p[1,2,3,8] p[1,5,6,8] p[2,3,4,8] p[4,5,6,7]-p[1,2,3,8] p[1,4,6,8] p[2,3,5,8] p[4,5,6,7]-p[1,5,6,8] p[2,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,4,6,8] p[2,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,8]),(-p[1,2,6,7] p[1,2,7,8] p[1,3,4,5] p[3,4,5,6]+p[1,2,5,7] p[1,2,7,8] p[1,3,4,6] p[3,4,5,6]+2 p[1,2,3,4] p[1,2,7,8] p[1,5,6,7] p[3,4,5,6]+p[1,2,5,6] p[1,2,6,7] p[1,3,4,5] p[3,4,7,8]-p[1,2,5,6] p[1,2,5,7] p[1,3,4,6] p[3,4,7,8]-p[1,2,3,4] p[1,2,6,7] p[1,3,4,5] p[5,6,7,8]+p[1,2,3,4] p[1,2,5,7] p[1,3,4,6] p[5,6,7,8]+p[1,2,6,7] p[1,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,5,7] p[1,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,6,7] p[1,2,7,8] p[1,3,4,5] p[3,4,5,6]+p[1,2,5,7] p[1,2,7,8] p[1,3,4,6] p[3,4,5,6]+2 p[1,2,3,4] p[1,2,7,8] p[1,5,6,7] p[3,4,5,6]+p[1,2,5,6] p[1,2,6,7] p[1,3,4,5] p[3,4,7,8]-p[1,2,5,6] p[1,2,5,7] p[1,3,4,6] p[3,4,7,8]-p[1,2,3,4] p[1,2,6,7] p[1,3,4,5] p[5,6,7,8]+p[1,2,3,4] p[1,2,5,7] p[1,3,4,6] p[5,6,7,8]-p[1,2,6,7] p[1,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,5,7] p[1,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,6,7,8] p[2,3,4,5] p[2,3,7,8] p[2,4,5,6]-p[1,4,5,8] p[2,3,6,7] p[2,3,7,8] p[2,4,5,6]-p[1,6,7,8] p[2,3,4,5] p[2,3,6,8] p[2,4,5,7]+p[1,4,5,8] p[2,3,6,7] p[2,3,6,8] p[2,4,5,7]+p[1,2,3,8] p[2,3,7,8] p[2,4,5,6] p[4,5,6,7]-p[1,2,3,8] p[2,3,6,8] p[2,4,5,7] p[4,5,6,7]-2 p[1,2,3,8] p[2,3,4,5] p[2,6,7,8] p[4,5,6,7]+p[2,3,7,8] p[2,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[2,3,6,8] p[2,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(p[1,6,7,8] p[2,3,4,5] p[2,3,7,8] p[2,4,5,6]-p[1,4,5,8] p[2,3,6,7] p[2,3,7,8] p[2,4,5,6]-p[1,6,7,8] p[2,3,4,5] p[2,3,6,8] p[2,4,5,7]+p[1,4,5,8] p[2,3,6,7] p[2,3,6,8] p[2,4,5,7]+p[1,2,3,8] p[2,3,7,8] p[2,4,5,6] p[4,5,6,7]-p[1,2,3,8] p[2,3,6,8] p[2,4,5,7] p[4,5,6,7]-2 p[1,2,3,8] p[2,3,4,5] p[2,6,7,8] p[4,5,6,7]-p[2,3,7,8] p[2,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[2,3,6,8] p[2,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[1,3,4,8] p[3,4,5,6] p[3,5,6,7]-p[1,2,5,6] p[1,3,4,8] p[3,4,7,8] p[3,5,6,7]-p[1,2,7,8] p[1,3,4,7] p[3,4,5,6] p[3,5,6,8]+p[1,2,5,6] p[1,3,4,7] p[3,4,7,8] p[3,5,6,8]-2 p[1,2,3,4] p[1,3,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[1,3,4,8] p[3,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,7] p[3,5,6,8] p[5,6,7,8]-p[1,3,4,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,3,4,7] p[3,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,3,4,8] p[3,4,5,6] p[3,5,6,7]-p[1,2,5,6] p[1,3,4,8] p[3,4,7,8] p[3,5,6,7]-p[1,2,7,8] p[1,3,4,7] p[3,4,5,6] p[3,5,6,8]+p[1,2,5,6] p[1,3,4,7] p[3,4,7,8] p[3,5,6,8]-2 p[1,2,3,4] p[1,3,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[1,3,4,8] p[3,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,7] p[3,5,6,8] p[5,6,7,8]+p[1,3,4,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,3,4,7] p[3,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,4,6,7] p[1,6,7,8] p[2,3,4,5] p[2,4,5,8]+p[1,4,5,8] p[1,4,6,7] p[2,3,6,7] p[2,4,5,8]-2 p[1,2,4,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,6,7] p[2,4,5,8] p[4,5,6,7]-p[1,4,6,7] p[2,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,4,5] p[1,6,7,8] p[2,3,4,5] p[4,6,7,8]-p[1,2,4,5] p[1,4,5,8] p[2,3,6,7] p[4,6,7,8]+p[1,2,3,8] p[1,2,4,5] p[4,5,6,7] p[4,6,7,8]+p[1,2,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,6,7,8])/(-p[1,4,6,7] p[1,6,7,8] p[2,3,4,5] p[2,4,5,8]+p[1,4,5,8] p[1,4,6,7] p[2,3,6,7] p[2,4,5,8]-2 p[1,2,4,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,6,7] p[2,4,5,8] p[4,5,6,7]+p[1,4,6,7] p[2,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,4,5] p[1,6,7,8] p[2,3,4,5] p[4,6,7,8]-p[1,2,4,5] p[1,4,5,8] p[2,3,6,7] p[4,6,7,8]+p[1,2,3,8] p[1,2,4,5] p[4,5,6,7] p[4,6,7,8]-p[1,2,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,6,7,8]),(-2 p[1,2,3,4] p[1,6,7,8] p[2,3,5,6]+2 p[1,2,3,4] p[1,3,5,6] p[2,6,7,8]+p[1,2,3,6] p[1,2,7,8] p[3,4,5,6]-p[1,2,3,6] p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,2,3,6] p[5,6,7,8]-p[1,2,3,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-2 p[1,2,3,4] p[1,6,7,8] p[2,3,5,6]+2 p[1,2,3,4] p[1,3,5,6] p[2,6,7,8]+p[1,2,3,6] p[1,2,7,8] p[3,4,5,6]-p[1,2,3,6] p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,2,3,6] p[5,6,7,8]+p[1,2,3,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[2,3,4,7]+p[1,4,5,8] p[2,3,4,7] p[2,3,6,7]-2 p[1,3,7,8] p[2,3,4,5] p[2,4,6,7]+2 p[1,2,7,8] p[2,3,4,5] p[3,4,6,7]-p[1,2,3,8] p[2,3,4,7] p[4,5,6,7]-p[2,3,4,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[2,3,4,7]+p[1,4,5,8] p[2,3,4,7] p[2,3,6,7]-2 p[1,3,7,8] p[2,3,4,5] p[2,4,6,7]+2 p[1,2,7,8] p[2,3,4,5] p[3,4,6,7]-p[1,2,3,8] p[2,3,4,7] p[4,5,6,7]+p[2,3,4,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[3,4,5,6] p[3,4,5,8]-p[1,2,5,6] p[3,4,5,8] p[3,4,7,8]+2 p[1,2,4,8] p[3,4,5,6] p[3,5,7,8]-2 p[1,2,3,8] p[3,4,5,6] p[4,5,7,8]+p[1,2,3,4] p[3,4,5,8] p[5,6,7,8]-p[3,4,5,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[3,4,5,6] p[3,4,5,8]-p[1,2,5,6] p[3,4,5,8] p[3,4,7,8]+2 p[1,2,4,8] p[3,4,5,6] p[3,5,7,8]-2 p[1,2,3,8] p[3,4,5,6] p[4,5,7,8]+p[1,2,3,4] p[3,4,5,8] p[5,6,7,8]+p[3,4,5,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,4,5,6] p[1,6,7,8] p[2,3,4,5]-p[1,4,5,6] p[1,4,5,8] p[2,3,6,7]+p[1,2,3,8] p[1,4,5,6] p[4,5,6,7]+2 p[1,2,3,5] p[1,4,6,8] p[4,5,6,7]-2 p[1,2,3,4] p[1,5,6,8] p[4,5,6,7]+p[1,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(p[1,4,5,6] p[1,6,7,8] p[2,3,4,5]-p[1,4,5,6] p[1,4,5,8] p[2,3,6,7]+p[1,2,3,8] p[1,4,5,6] p[4,5,6,7]+2 p[1,2,3,5] p[1,4,6,8] p[4,5,6,7]-2 p[1,2,3,4] p[1,5,6,8] p[4,5,6,7]-p[1,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,7,8] p[2,5,6,7] p[3,4,5,6]+p[1,2,5,6] p[2,5,6,7] p[3,4,7,8]+2 p[1,2,6,7] p[2,3,4,5] p[5,6,7,8]-2 p[1,2,5,7] p[2,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[2,5,6,7] p[5,6,7,8]+p[2,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,7,8] p[2,5,6,7] p[3,4,5,6]+p[1,2,5,6] p[2,5,6,7] p[3,4,7,8]+2 p[1,2,6,7] p[2,3,4,5] p[5,6,7,8]-2 p[1,2,5,7] p[2,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[2,5,6,7] p[5,6,7,8]-p[2,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-2 p[1,6,7,8] p[2,3,7,8] p[3,4,5,6]+2 p[1,6,7,8] p[2,3,6,8] p[3,4,5,7]+p[1,6,7,8] p[2,3,4,5] p[3,6,7,8]-p[1,4,5,8] p[2,3,6,7] p[3,6,7,8]+p[1,2,3,8] p[3,6,7,8] p[4,5,6,7]+p[3,6,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-2 p[1,6,7,8] p[2,3,7,8] p[3,4,5,6]+2 p[1,6,7,8] p[2,3,6,8] p[3,4,5,7]+p[1,6,7,8] p[2,3,4,5] p[3,6,7,8]-p[1,4,5,8] p[2,3,6,7] p[3,6,7,8]+p[1,2,3,8] p[3,6,7,8] p[4,5,6,7]-p[3,6,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[1,4,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,4,7,8] p[3,4,7,8]-2 p[1,2,7,8] p[1,3,4,8] p[4,5,6,7]+2 p[1,2,7,8] p[1,3,4,7] p[4,5,6,8]+p[1,2,3,4] p[1,4,7,8] p[5,6,7,8]-p[1,4,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,4,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,4,7,8] p[3,4,7,8]-2 p[1,2,7,8] p[1,3,4,8] p[4,5,6,7]+2 p[1,2,7,8] p[1,3,4,7] p[4,5,6,8]+p[1,2,3,4] p[1,4,7,8] p[5,6,7,8]+p[1,4,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,2,5,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,5,8] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,5,6,7] p[2,4,5,8]+p[1,2,3,8] p[1,2,5,8] p[4,5,6,7]+p[1,2,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,2,4,5] p[5,6,7,8])/(p[1,2,5,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,5,8] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,5,6,7] p[2,4,5,8]+p[1,2,3,8] p[1,2,5,8] p[4,5,6,7]-p[1,2,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,2,4,5] p[5,6,7,8]),(p[1,2,7,8] p[1,6,7,8] p[2,3,5,6] p[3,4,5,6]-p[1,2,7,8] p[1,3,5,6] p[2,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,6,7,8] p[2,3,5,6] p[3,4,7,8]+p[1,2,5,6] p[1,3,5,6] p[2,6,7,8] p[3,4,7,8]+p[1,2,3,4] p[1,6,7,8] p[2,3,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,3,5,6] p[2,6,7,8] p[5,6,7,8]-2 p[1,2,3,6] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]-p[1,6,7,8] p[2,3,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,3,5,6] p[2,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,6,7,8] p[2,3,5,6] p[3,4,5,6]-p[1,2,7,8] p[1,3,5,6] p[2,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,6,7,8] p[2,3,5,6] p[3,4,7,8]+p[1,2,5,6] p[1,3,5,6] p[2,6,7,8] p[3,4,7,8]+p[1,2,3,4] p[1,6,7,8] p[2,3,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,3,5,6] p[2,6,7,8] p[5,6,7,8]-2 p[1,2,3,6] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,6,7,8] p[2,3,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,3,5,6] p[2,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,3,7,8] p[1,6,7,8] p[2,3,4,5] p[2,4,6,7]+p[1,3,7,8] p[1,4,5,8] p[2,3,6,7] p[2,4,6,7]+p[1,2,7,8] p[1,6,7,8] p[2,3,4,5] p[3,4,6,7]-p[1,2,7,8] p[1,4,5,8] p[2,3,6,7] p[3,4,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,7] p[4,5,6,7]-p[1,2,3,8] p[1,3,7,8] p[2,4,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,7,8] p[3,4,6,7] p[4,5,6,7]-p[1,3,7,8] p[2,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,7,8] p[3,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,3,7,8] p[1,6,7,8] p[2,3,4,5] p[2,4,6,7]+p[1,3,7,8] p[1,4,5,8] p[2,3,6,7] p[2,4,6,7]+p[1,2,7,8] p[1,6,7,8] p[2,3,4,5] p[3,4,6,7]-p[1,2,7,8] p[1,4,5,8] p[2,3,6,7] p[3,4,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,7] p[4,5,6,7]-p[1,2,3,8] p[1,3,7,8] p[2,4,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,7,8] p[3,4,6,7] p[4,5,6,7]+p[1,3,7,8] p[2,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,7,8] p[3,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,4,8] p[1,2,7,8] p[3,4,5,6] p[3,5,7,8]+p[1,2,4,8] p[1,2,5,6] p[3,4,7,8] p[3,5,7,8]+p[1,2,3,8] p[1,2,7,8] p[3,4,5,6] p[4,5,7,8]-p[1,2,3,8] p[1,2,5,6] p[3,4,7,8] p[4,5,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,8] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,8] p[3,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,8] p[4,5,7,8] p[5,6,7,8]+p[1,2,4,8] p[3,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,3,8] p[4,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,4,8] p[1,2,7,8] p[3,4,5,6] p[3,5,7,8]+p[1,2,4,8] p[1,2,5,6] p[3,4,7,8] p[3,5,7,8]+p[1,2,3,8] p[1,2,7,8] p[3,4,5,6] p[4,5,7,8]-p[1,2,3,8] p[1,2,5,6] p[3,4,7,8] p[4,5,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,8] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,8] p[3,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,8] p[4,5,7,8] p[5,6,7,8]-p[1,2,4,8] p[3,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,3,8] p[4,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(2 p[1,2,3,8] p[1,4,5,6] p[1,6,7,8] p[2,3,4,5]+p[1,2,3,5] p[1,4,6,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,4] p[1,5,6,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,5] p[1,4,5,8] p[1,4,6,8] p[2,3,6,7]+p[1,2,3,4] p[1,4,5,8] p[1,5,6,8] p[2,3,6,7]+p[1,2,3,5] p[1,2,3,8] p[1,4,6,8] p[4,5,6,7]-p[1,2,3,4] p[1,2,3,8] p[1,5,6,8] p[4,5,6,7]+p[1,2,3,5] p[1,4,6,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,3,4] p[1,5,6,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(2 p[1,2,3,8] p[1,4,5,6] p[1,6,7,8] p[2,3,4,5]+p[1,2,3,5] p[1,4,6,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,4] p[1,5,6,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,5] p[1,4,5,8] p[1,4,6,8] p[2,3,6,7]+p[1,2,3,4] p[1,4,5,8] p[1,5,6,8] p[2,3,6,7]+p[1,2,3,5] p[1,2,3,8] p[1,4,6,8] p[4,5,6,7]-p[1,2,3,4] p[1,2,3,8] p[1,5,6,8] p[4,5,6,7]-p[1,2,3,5] p[1,4,6,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,4] p[1,5,6,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,6,7] p[1,2,7,8] p[2,3,4,5] p[3,4,5,6]+p[1,2,5,7] p[1,2,7,8] p[2,3,4,6] p[3,4,5,6]+2 p[1,2,3,4] p[1,2,7,8] p[2,5,6,7] p[3,4,5,6]+p[1,2,5,6] p[1,2,6,7] p[2,3,4,5] p[3,4,7,8]-p[1,2,5,6] p[1,2,5,7] p[2,3,4,6] p[3,4,7,8]-p[1,2,3,4] p[1,2,6,7] p[2,3,4,5] p[5,6,7,8]+p[1,2,3,4] p[1,2,5,7] p[2,3,4,6] p[5,6,7,8]+p[1,2,6,7] p[2,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,5,7] p[2,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,6,7] p[1,2,7,8] p[2,3,4,5] p[3,4,5,6]+p[1,2,5,7] p[1,2,7,8] p[2,3,4,6] p[3,4,5,6]+2 p[1,2,3,4] p[1,2,7,8] p[2,5,6,7] p[3,4,5,6]+p[1,2,5,6] p[1,2,6,7] p[2,3,4,5] p[3,4,7,8]-p[1,2,5,6] p[1,2,5,7] p[2,3,4,6] p[3,4,7,8]-p[1,2,3,4] p[1,2,6,7] p[2,3,4,5] p[5,6,7,8]+p[1,2,3,4] p[1,2,5,7] p[2,3,4,6] p[5,6,7,8]-p[1,2,6,7] p[2,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,5,7] p[2,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,6,7,8] p[2,3,4,5] p[2,3,7,8] p[3,4,5,6]-p[1,4,5,8] p[2,3,6,7] p[2,3,7,8] p[3,4,5,6]-p[1,6,7,8] p[2,3,4,5] p[2,3,6,8] p[3,4,5,7]+p[1,4,5,8] p[2,3,6,7] p[2,3,6,8] p[3,4,5,7]+p[1,2,3,8] p[2,3,7,8] p[3,4,5,6] p[4,5,6,7]-p[1,2,3,8] p[2,3,6,8] p[3,4,5,7] p[4,5,6,7]-2 p[1,2,3,8] p[2,3,4,5] p[3,6,7,8] p[4,5,6,7]+p[2,3,7,8] p[3,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[2,3,6,8] p[3,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(p[1,6,7,8] p[2,3,4,5] p[2,3,7,8] p[3,4,5,6]-p[1,4,5,8] p[2,3,6,7] p[2,3,7,8] p[3,4,5,6]-p[1,6,7,8] p[2,3,4,5] p[2,3,6,8] p[3,4,5,7]+p[1,4,5,8] p[2,3,6,7] p[2,3,6,8] p[3,4,5,7]+p[1,2,3,8] p[2,3,7,8] p[3,4,5,6] p[4,5,6,7]-p[1,2,3,8] p[2,3,6,8] p[3,4,5,7] p[4,5,6,7]-2 p[1,2,3,8] p[2,3,4,5] p[3,6,7,8] p[4,5,6,7]-p[2,3,7,8] p[3,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[2,3,6,8] p[3,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[1,3,4,8] p[3,4,5,6] p[4,5,6,7]-p[1,2,5,6] p[1,3,4,8] p[3,4,7,8] p[4,5,6,7]-p[1,2,7,8] p[1,3,4,7] p[3,4,5,6] p[4,5,6,8]+p[1,2,5,6] p[1,3,4,7] p[3,4,7,8] p[4,5,6,8]-2 p[1,2,3,4] p[1,4,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[1,3,4,8] p[4,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,7] p[4,5,6,8] p[5,6,7,8]-p[1,3,4,8] p[4,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,3,4,7] p[4,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,3,4,8] p[3,4,5,6] p[4,5,6,7]-p[1,2,5,6] p[1,3,4,8] p[3,4,7,8] p[4,5,6,7]-p[1,2,7,8] p[1,3,4,7] p[3,4,5,6] p[4,5,6,8]+p[1,2,5,6] p[1,3,4,7] p[3,4,7,8] p[4,5,6,8]-2 p[1,2,3,4] p[1,4,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[1,3,4,8] p[4,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,7] p[4,5,6,8] p[5,6,7,8]+p[1,3,4,8] p[4,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,3,4,7] p[4,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,5,6,7] p[1,6,7,8] p[2,3,4,5] p[2,4,5,8]+p[1,4,5,8] p[1,5,6,7] p[2,3,6,7] p[2,4,5,8]-2 p[1,2,5,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,5,6,7] p[2,4,5,8] p[4,5,6,7]-p[1,5,6,7] p[2,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,4,5] p[1,6,7,8] p[2,3,4,5] p[5,6,7,8]-p[1,2,4,5] p[1,4,5,8] p[2,3,6,7] p[5,6,7,8]+p[1,2,3,8] p[1,2,4,5] p[4,5,6,7] p[5,6,7,8]+p[1,2,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[5,6,7,8])/(-p[1,5,6,7] p[1,6,7,8] p[2,3,4,5] p[2,4,5,8]+p[1,4,5,8] p[1,5,6,7] p[2,3,6,7] p[2,4,5,8]-2 p[1,2,5,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,5,6,7] p[2,4,5,8] p[4,5,6,7]+p[1,5,6,7] p[2,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,4,5] p[1,6,7,8] p[2,3,4,5] p[5,6,7,8]-p[1,2,4,5] p[1,4,5,8] p[2,3,6,7] p[5,6,7,8]+p[1,2,3,8] p[1,2,4,5] p[4,5,6,7] p[5,6,7,8]-p[1,2,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[5,6,7,8]),(-2 p[1,2,3,4] p[1,5,7,8] p[2,4,5,6]+2 p[1,2,3,4] p[1,4,5,6] p[2,5,7,8]+p[1,2,4,5] p[1,2,7,8] p[3,4,5,6]-p[1,2,4,5] p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,2,4,5] p[5,6,7,8]-p[1,2,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-2 p[1,2,3,4] p[1,5,7,8] p[2,4,5,6]+2 p[1,2,3,4] p[1,4,5,6] p[2,5,7,8]+p[1,2,4,5] p[1,2,7,8] p[3,4,5,6]-p[1,2,4,5] p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,2,4,5] p[5,6,7,8]+p[1,2,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[2,3,5,6]+p[1,4,5,8] p[2,3,5,6] p[2,3,6,7]-2 p[1,3,6,8] p[2,3,4,5] p[2,5,6,7]+2 p[1,2,6,8] p[2,3,4,5] p[3,5,6,7]-p[1,2,3,8] p[2,3,5,6] p[4,5,6,7]-p[2,3,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[2,3,5,6]+p[1,4,5,8] p[2,3,5,6] p[2,3,6,7]-2 p[1,3,6,8] p[2,3,4,5] p[2,5,6,7]+2 p[1,2,6,8] p[2,3,4,5] p[3,5,6,7]-p[1,2,3,8] p[2,3,5,6] p[4,5,6,7]+p[2,3,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[3,4,5,6] p[3,4,6,7]-p[1,2,5,6] p[3,4,6,7] p[3,4,7,8]+2 p[1,2,4,7] p[3,4,5,6] p[3,6,7,8]-2 p[1,2,3,7] p[3,4,5,6] p[4,6,7,8]+p[1,2,3,4] p[3,4,6,7] p[5,6,7,8]-p[3,4,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[3,4,5,6] p[3,4,6,7]-p[1,2,5,6] p[3,4,6,7] p[3,4,7,8]+2 p[1,2,4,7] p[3,4,5,6] p[3,6,7,8]-2 p[1,2,3,7] p[3,4,5,6] p[4,6,7,8]+p[1,2,3,4] p[3,4,6,7] p[5,6,7,8]+p[3,4,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(2 p[1,5,7,8] p[2,3,4,8] p[4,5,6,7]-2 p[1,4,7,8] p[2,3,5,8] p[4,5,6,7]-p[1,6,7,8] p[2,3,4,5] p[4,5,7,8]+p[1,4,5,8] p[2,3,6,7] p[4,5,7,8]-p[1,2,3,8] p[4,5,6,7] p[4,5,7,8]-Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,7,8])/(2 p[1,5,7,8] p[2,3,4,8] p[4,5,6,7]-2 p[1,4,7,8] p[2,3,5,8] p[4,5,6,7]-p[1,6,7,8] p[2,3,4,5] p[4,5,7,8]+p[1,4,5,8] p[2,3,6,7] p[4,5,7,8]-p[1,2,3,8] p[4,5,6,7] p[4,5,7,8]+Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,7,8]),(-p[1,2,7,8] p[1,5,6,8] p[3,4,5,6]+p[1,2,5,6] p[1,5,6,8] p[3,4,7,8]+2 p[1,2,6,8] p[1,3,4,5] p[5,6,7,8]-2 p[1,2,5,8] p[1,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[1,5,6,8] p[5,6,7,8]+p[1,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,7,8] p[1,5,6,8] p[3,4,5,6]+p[1,2,5,6] p[1,5,6,8] p[3,4,7,8]+2 p[1,2,6,8] p[1,3,4,5] p[5,6,7,8]-2 p[1,2,5,8] p[1,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[1,5,6,8] p[5,6,7,8]-p[1,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,2,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,2,6,7] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,7] p[1,6,7,8] p[2,4,5,6]-2 p[1,2,3,6] p[1,6,7,8] p[2,4,5,7]-p[1,2,3,8] p[1,2,6,7] p[4,5,6,7]-p[1,2,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,2,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,2,6,7] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,7] p[1,6,7,8] p[2,4,5,6]-2 p[1,2,3,6] p[1,6,7,8] p[2,4,5,7]-p[1,2,3,8] p[1,2,6,7] p[4,5,6,7]+p[1,2,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[2,3,7,8] p[3,4,5,6]-p[1,2,5,6] p[2,3,7,8] p[3,4,7,8]-2 p[1,2,7,8] p[2,3,4,8] p[3,5,6,7]+2 p[1,2,7,8] p[2,3,4,7] p[3,5,6,8]+p[1,2,3,4] p[2,3,7,8] p[5,6,7,8]-p[2,3,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[2,3,7,8] p[3,4,5,6]-p[1,2,5,6] p[2,3,7,8] p[3,4,7,8]-2 p[1,2,7,8] p[2,3,4,8] p[3,5,6,7]+2 p[1,2,7,8] p[2,3,4,7] p[3,5,6,8]+p[1,2,3,4] p[2,3,7,8] p[5,6,7,8]+p[2,3,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,3,4,8] p[1,6,7,8] p[2,3,4,5]-p[1,3,4,8] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,4,6,7] p[3,4,5,8]+p[1,2,3,8] p[1,3,4,8] p[4,5,6,7]+p[1,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,3,4,5] p[4,6,7,8])/(p[1,3,4,8] p[1,6,7,8] p[2,3,4,5]-p[1,3,4,8] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,4,6,7] p[3,4,5,8]+p[1,2,3,8] p[1,3,4,8] p[4,5,6,7]-p[1,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,3,4,5] p[4,6,7,8]),(p[1,2,7,8] p[1,5,7,8] p[2,4,5,6] p[3,4,5,6]-p[1,2,7,8] p[1,4,5,6] p[2,5,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,5,7,8] p[2,4,5,6] p[3,4,7,8]+p[1,2,5,6] p[1,4,5,6] p[2,5,7,8] p[3,4,7,8]+p[1,2,3,4] p[1,5,7,8] p[2,4,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,4,5,6] p[2,5,7,8] p[5,6,7,8]-2 p[1,2,4,5] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]-p[1,5,7,8] p[2,4,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,4,5,6] p[2,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,5,7,8] p[2,4,5,6] p[3,4,5,6]-p[1,2,7,8] p[1,4,5,6] p[2,5,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,5,7,8] p[2,4,5,6] p[3,4,7,8]+p[1,2,5,6] p[1,4,5,6] p[2,5,7,8] p[3,4,7,8]+p[1,2,3,4] p[1,5,7,8] p[2,4,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,4,5,6] p[2,5,7,8] p[5,6,7,8]-2 p[1,2,4,5] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,5,7,8] p[2,4,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,4,5,6] p[2,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,3,6,8] p[1,6,7,8] p[2,3,4,5] p[2,5,6,7]+p[1,3,6,8] p[1,4,5,8] p[2,3,6,7] p[2,5,6,7]+p[1,2,6,8] p[1,6,7,8] p[2,3,4,5] p[3,5,6,7]-p[1,2,6,8] p[1,4,5,8] p[2,3,6,7] p[3,5,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,5,6] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,8] p[2,5,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,6,8] p[3,5,6,7] p[4,5,6,7]-p[1,3,6,8] p[2,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,6,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,3,6,8] p[1,6,7,8] p[2,3,4,5] p[2,5,6,7]+p[1,3,6,8] p[1,4,5,8] p[2,3,6,7] p[2,5,6,7]+p[1,2,6,8] p[1,6,7,8] p[2,3,4,5] p[3,5,6,7]-p[1,2,6,8] p[1,4,5,8] p[2,3,6,7] p[3,5,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,5,6] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,8] p[2,5,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,6,8] p[3,5,6,7] p[4,5,6,7]+p[1,3,6,8] p[2,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,6,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,4,7] p[1,2,7,8] p[3,4,5,6] p[3,6,7,8]+p[1,2,4,7] p[1,2,5,6] p[3,4,7,8] p[3,6,7,8]+p[1,2,3,7] p[1,2,7,8] p[3,4,5,6] p[4,6,7,8]-p[1,2,3,7] p[1,2,5,6] p[3,4,7,8] p[4,6,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,7] p[3,6,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,7] p[4,6,7,8] p[5,6,7,8]+p[1,2,4,7] p[3,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,3,7] p[4,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,4,7] p[1,2,7,8] p[3,4,5,6] p[3,6,7,8]+p[1,2,4,7] p[1,2,5,6] p[3,4,7,8] p[3,6,7,8]+p[1,2,3,7] p[1,2,7,8] p[3,4,5,6] p[4,6,7,8]-p[1,2,3,7] p[1,2,5,6] p[3,4,7,8] p[4,6,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,7] p[3,6,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,7] p[4,6,7,8] p[5,6,7,8]-p[1,2,4,7] p[3,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,3,7] p[4,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,5,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,8]-p[1,4,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,8]-p[1,4,5,8] p[1,5,7,8] p[2,3,4,8] p[2,3,6,7]+p[1,4,5,8] p[1,4,7,8] p[2,3,5,8] p[2,3,6,7]+p[1,2,3,8] p[1,5,7,8] p[2,3,4,8] p[4,5,6,7]-p[1,2,3,8] p[1,4,7,8] p[2,3,5,8] p[4,5,6,7]+p[1,5,7,8] p[2,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,4,7,8] p[2,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,7,8])/(p[1,5,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,8]-p[1,4,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,8]-p[1,4,5,8] p[1,5,7,8] p[2,3,4,8] p[2,3,6,7]+p[1,4,5,8] p[1,4,7,8] p[2,3,5,8] p[2,3,6,7]+p[1,2,3,8] p[1,5,7,8] p[2,3,4,8] p[4,5,6,7]-p[1,2,3,8] p[1,4,7,8] p[2,3,5,8] p[4,5,6,7]-p[1,5,7,8] p[2,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,4,7,8] p[2,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,7,8]),(-p[1,2,6,8] p[1,2,7,8] p[1,3,4,5] p[3,4,5,6]+p[1,2,5,8] p[1,2,7,8] p[1,3,4,6] p[3,4,5,6]+2 p[1,2,3,4] p[1,2,7,8] p[1,5,6,8] p[3,4,5,6]+p[1,2,5,6] p[1,2,6,8] p[1,3,4,5] p[3,4,7,8]-p[1,2,5,6] p[1,2,5,8] p[1,3,4,6] p[3,4,7,8]-p[1,2,3,4] p[1,2,6,8] p[1,3,4,5] p[5,6,7,8]+p[1,2,3,4] p[1,2,5,8] p[1,3,4,6] p[5,6,7,8]+p[1,2,6,8] p[1,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,5,8] p[1,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,6,8] p[1,2,7,8] p[1,3,4,5] p[3,4,5,6]+p[1,2,5,8] p[1,2,7,8] p[1,3,4,6] p[3,4,5,6]+2 p[1,2,3,4] p[1,2,7,8] p[1,5,6,8] p[3,4,5,6]+p[1,2,5,6] p[1,2,6,8] p[1,3,4,5] p[3,4,7,8]-p[1,2,5,6] p[1,2,5,8] p[1,3,4,6] p[3,4,7,8]-p[1,2,3,4] p[1,2,6,8] p[1,3,4,5] p[5,6,7,8]+p[1,2,3,4] p[1,2,5,8] p[1,3,4,6] p[5,6,7,8]-p[1,2,6,8] p[1,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,5,8] p[1,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,2,3,7] p[1,6,7,8] p[2,3,4,5] p[2,4,5,6]+p[1,2,3,7] p[1,4,5,8] p[2,3,6,7] p[2,4,5,6]+p[1,2,3,6] p[1,6,7,8] p[2,3,4,5] p[2,4,5,7]-p[1,2,3,6] p[1,4,5,8] p[2,3,6,7] p[2,4,5,7]+2 p[1,2,3,8] p[1,2,6,7] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,7] p[1,2,3,8] p[2,4,5,6] p[4,5,6,7]+p[1,2,3,6] p[1,2,3,8] p[2,4,5,7] p[4,5,6,7]-p[1,2,3,7] p[2,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,6] p[2,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,2,3,7] p[1,6,7,8] p[2,3,4,5] p[2,4,5,6]+p[1,2,3,7] p[1,4,5,8] p[2,3,6,7] p[2,4,5,6]+p[1,2,3,6] p[1,6,7,8] p[2,3,4,5] p[2,4,5,7]-p[1,2,3,6] p[1,4,5,8] p[2,3,6,7] p[2,4,5,7]+2 p[1,2,3,8] p[1,2,6,7] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,7] p[1,2,3,8] p[2,4,5,6] p[4,5,6,7]+p[1,2,3,6] p[1,2,3,8] p[2,4,5,7] p[4,5,6,7]+p[1,2,3,7] p[2,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,3,6] p[2,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[2,3,4,8] p[3,4,5,6] p[3,5,6,7]-p[1,2,5,6] p[2,3,4,8] p[3,4,7,8] p[3,5,6,7]-p[1,2,7,8] p[2,3,4,7] p[3,4,5,6] p[3,5,6,8]+p[1,2,5,6] p[2,3,4,7] p[3,4,7,8] p[3,5,6,8]-2 p[1,2,3,4] p[2,3,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[2,3,4,8] p[3,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[2,3,4,7] p[3,5,6,8] p[5,6,7,8]-p[2,3,4,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[2,3,4,7] p[3,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[2,3,4,8] p[3,4,5,6] p[3,5,6,7]-p[1,2,5,6] p[2,3,4,8] p[3,4,7,8] p[3,5,6,7]-p[1,2,7,8] p[2,3,4,7] p[3,4,5,6] p[3,5,6,8]+p[1,2,5,6] p[2,3,4,7] p[3,4,7,8] p[3,5,6,8]-2 p[1,2,3,4] p[2,3,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[2,3,4,8] p[3,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[2,3,4,7] p[3,5,6,8] p[5,6,7,8]+p[2,3,4,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[2,3,4,7] p[3,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,4,6,7] p[1,6,7,8] p[2,3,4,5] p[3,4,5,8]+p[1,4,5,8] p[1,4,6,7] p[2,3,6,7] p[3,4,5,8]-2 p[1,3,4,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,6,7] p[3,4,5,8] p[4,5,6,7]-p[1,4,6,7] p[3,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,3,4,5] p[1,6,7,8] p[2,3,4,5] p[4,6,7,8]-p[1,3,4,5] p[1,4,5,8] p[2,3,6,7] p[4,6,7,8]+p[1,2,3,8] p[1,3,4,5] p[4,5,6,7] p[4,6,7,8]+p[1,3,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,6,7,8])/(-p[1,4,6,7] p[1,6,7,8] p[2,3,4,5] p[3,4,5,8]+p[1,4,5,8] p[1,4,6,7] p[2,3,6,7] p[3,4,5,8]-2 p[1,3,4,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,6,7] p[3,4,5,8] p[4,5,6,7]+p[1,4,6,7] p[3,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,3,4,5] p[1,6,7,8] p[2,3,4,5] p[4,6,7,8]-p[1,3,4,5] p[1,4,5,8] p[2,3,6,7] p[4,6,7,8]+p[1,2,3,8] p[1,3,4,5] p[4,5,6,7] p[4,6,7,8]-p[1,3,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,6,7,8]),(-2 p[1,2,3,4] p[1,6,7,8] p[2,4,5,6]+2 p[1,2,3,4] p[1,4,5,6] p[2,6,7,8]+p[1,2,4,6] p[1,2,7,8] p[3,4,5,6]-p[1,2,4,6] p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,2,4,6] p[5,6,7,8]-p[1,2,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-2 p[1,2,3,4] p[1,6,7,8] p[2,4,5,6]+2 p[1,2,3,4] p[1,4,5,6] p[2,6,7,8]+p[1,2,4,6] p[1,2,7,8] p[3,4,5,6]-p[1,2,4,6] p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,2,4,6] p[5,6,7,8]+p[1,2,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[2,3,5,7]+p[1,4,5,8] p[2,3,5,7] p[2,3,6,7]-2 p[1,3,7,8] p[2,3,4,5] p[2,5,6,7]+2 p[1,2,7,8] p[2,3,4,5] p[3,5,6,7]-p[1,2,3,8] p[2,3,5,7] p[4,5,6,7]-p[2,3,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[2,3,5,7]+p[1,4,5,8] p[2,3,5,7] p[2,3,6,7]-2 p[1,3,7,8] p[2,3,4,5] p[2,5,6,7]+2 p[1,2,7,8] p[2,3,4,5] p[3,5,6,7]-p[1,2,3,8] p[2,3,5,7] p[4,5,6,7]+p[2,3,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[3,4,5,6] p[3,4,6,8]-p[1,2,5,6] p[3,4,6,8] p[3,4,7,8]+2 p[1,2,4,8] p[3,4,5,6] p[3,6,7,8]-2 p[1,2,3,8] p[3,4,5,6] p[4,6,7,8]+p[1,2,3,4] p[3,4,6,8] p[5,6,7,8]-p[3,4,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[3,4,5,6] p[3,4,6,8]-p[1,2,5,6] p[3,4,6,8] p[3,4,7,8]+2 p[1,2,4,8] p[3,4,5,6] p[3,6,7,8]-2 p[1,2,3,8] p[3,4,5,6] p[4,6,7,8]+p[1,2,3,4] p[3,4,6,8] p[5,6,7,8]+p[3,4,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,4,5,7] p[1,6,7,8] p[2,3,4,5]-p[1,4,5,7] p[1,4,5,8] p[2,3,6,7]+p[1,2,3,8] p[1,4,5,7] p[4,5,6,7]+2 p[1,2,3,5] p[1,4,7,8] p[4,5,6,7]-2 p[1,2,3,4] p[1,5,7,8] p[4,5,6,7]+p[1,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(p[1,4,5,7] p[1,6,7,8] p[2,3,4,5]-p[1,4,5,7] p[1,4,5,8] p[2,3,6,7]+p[1,2,3,8] p[1,4,5,7] p[4,5,6,7]+2 p[1,2,3,5] p[1,4,7,8] p[4,5,6,7]-2 p[1,2,3,4] p[1,5,7,8] p[4,5,6,7]-p[1,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,7,8] p[2,5,6,8] p[3,4,5,6]+p[1,2,5,6] p[2,5,6,8] p[3,4,7,8]+2 p[1,2,6,8] p[2,3,4,5] p[5,6,7,8]-2 p[1,2,5,8] p[2,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[2,5,6,8] p[5,6,7,8]+p[2,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,7,8] p[2,5,6,8] p[3,4,5,6]+p[1,2,5,6] p[2,5,6,8] p[3,4,7,8]+2 p[1,2,6,8] p[2,3,4,5] p[5,6,7,8]-2 p[1,2,5,8] p[2,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[2,5,6,8] p[5,6,7,8]-p[2,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,3,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,3,6,7] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,7] p[1,6,7,8] p[3,4,5,6]-2 p[1,2,3,6] p[1,6,7,8] p[3,4,5,7]-p[1,2,3,8] p[1,3,6,7] p[4,5,6,7]-p[1,3,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,3,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,3,6,7] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,7] p[1,6,7,8] p[3,4,5,6]-2 p[1,2,3,6] p[1,6,7,8] p[3,4,5,7]-p[1,2,3,8] p[1,3,6,7] p[4,5,6,7]+p[1,3,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[2,4,7,8] p[3,4,5,6]-p[1,2,5,6] p[2,4,7,8] p[3,4,7,8]-2 p[1,2,7,8] p[2,3,4,8] p[4,5,6,7]+2 p[1,2,7,8] p[2,3,4,7] p[4,5,6,8]+p[1,2,3,4] p[2,4,7,8] p[5,6,7,8]-p[2,4,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[2,4,7,8] p[3,4,5,6]-p[1,2,5,6] p[2,4,7,8] p[3,4,7,8]-2 p[1,2,7,8] p[2,3,4,8] p[4,5,6,7]+2 p[1,2,7,8] p[2,3,4,7] p[4,5,6,8]+p[1,2,3,4] p[2,4,7,8] p[5,6,7,8]+p[2,4,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,3,5,8] p[1,6,7,8] p[2,3,4,5]-p[1,3,5,8] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,5,6,7] p[3,4,5,8]+p[1,2,3,8] p[1,3,5,8] p[4,5,6,7]+p[1,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,3,4,5] p[5,6,7,8])/(p[1,3,5,8] p[1,6,7,8] p[2,3,4,5]-p[1,3,5,8] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,5,6,7] p[3,4,5,8]+p[1,2,3,8] p[1,3,5,8] p[4,5,6,7]-p[1,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,8] p[1,3,4,5] p[5,6,7,8]),(p[1,2,7,8] p[1,6,7,8] p[2,4,5,6] p[3,4,5,6]-p[1,2,7,8] p[1,4,5,6] p[2,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,6,7,8] p[2,4,5,6] p[3,4,7,8]+p[1,2,5,6] p[1,4,5,6] p[2,6,7,8] p[3,4,7,8]+p[1,2,3,4] p[1,6,7,8] p[2,4,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,4,5,6] p[2,6,7,8] p[5,6,7,8]-2 p[1,2,4,6] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]-p[1,6,7,8] p[2,4,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,4,5,6] p[2,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,6,7,8] p[2,4,5,6] p[3,4,5,6]-p[1,2,7,8] p[1,4,5,6] p[2,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,6,7,8] p[2,4,5,6] p[3,4,7,8]+p[1,2,5,6] p[1,4,5,6] p[2,6,7,8] p[3,4,7,8]+p[1,2,3,4] p[1,6,7,8] p[2,4,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,4,5,6] p[2,6,7,8] p[5,6,7,8]-2 p[1,2,4,6] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,6,7,8] p[2,4,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,4,5,6] p[2,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,3,7,8] p[1,6,7,8] p[2,3,4,5] p[2,5,6,7]+p[1,3,7,8] p[1,4,5,8] p[2,3,6,7] p[2,5,6,7]+p[1,2,7,8] p[1,6,7,8] p[2,3,4,5] p[3,5,6,7]-p[1,2,7,8] p[1,4,5,8] p[2,3,6,7] p[3,5,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,5,7] p[4,5,6,7]-p[1,2,3,8] p[1,3,7,8] p[2,5,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,7,8] p[3,5,6,7] p[4,5,6,7]-p[1,3,7,8] p[2,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,7,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,3,7,8] p[1,6,7,8] p[2,3,4,5] p[2,5,6,7]+p[1,3,7,8] p[1,4,5,8] p[2,3,6,7] p[2,5,6,7]+p[1,2,7,8] p[1,6,7,8] p[2,3,4,5] p[3,5,6,7]-p[1,2,7,8] p[1,4,5,8] p[2,3,6,7] p[3,5,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,5,7] p[4,5,6,7]-p[1,2,3,8] p[1,3,7,8] p[2,5,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,7,8] p[3,5,6,7] p[4,5,6,7]+p[1,3,7,8] p[2,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,7,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,4,8] p[1,2,7,8] p[3,4,5,6] p[3,6,7,8]+p[1,2,4,8] p[1,2,5,6] p[3,4,7,8] p[3,6,7,8]+p[1,2,3,8] p[1,2,7,8] p[3,4,5,6] p[4,6,7,8]-p[1,2,3,8] p[1,2,5,6] p[3,4,7,8] p[4,6,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,6,8] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,8] p[3,6,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,8] p[4,6,7,8] p[5,6,7,8]+p[1,2,4,8] p[3,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,3,8] p[4,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,4,8] p[1,2,7,8] p[3,4,5,6] p[3,6,7,8]+p[1,2,4,8] p[1,2,5,6] p[3,4,7,8] p[3,6,7,8]+p[1,2,3,8] p[1,2,7,8] p[3,4,5,6] p[4,6,7,8]-p[1,2,3,8] p[1,2,5,6] p[3,4,7,8] p[4,6,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,6,8] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,8] p[3,6,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,8] p[4,6,7,8] p[5,6,7,8]-p[1,2,4,8] p[3,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,3,8] p[4,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(2 p[1,2,3,8] p[1,4,5,7] p[1,6,7,8] p[2,3,4,5]+p[1,2,3,5] p[1,4,7,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,4] p[1,5,7,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,5] p[1,4,5,8] p[1,4,7,8] p[2,3,6,7]+p[1,2,3,4] p[1,4,5,8] p[1,5,7,8] p[2,3,6,7]+p[1,2,3,5] p[1,2,3,8] p[1,4,7,8] p[4,5,6,7]-p[1,2,3,4] p[1,2,3,8] p[1,5,7,8] p[4,5,6,7]+p[1,2,3,5] p[1,4,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,3,4] p[1,5,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(2 p[1,2,3,8] p[1,4,5,7] p[1,6,7,8] p[2,3,4,5]+p[1,2,3,5] p[1,4,7,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,4] p[1,5,7,8] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,5] p[1,4,5,8] p[1,4,7,8] p[2,3,6,7]+p[1,2,3,4] p[1,4,5,8] p[1,5,7,8] p[2,3,6,7]+p[1,2,3,5] p[1,2,3,8] p[1,4,7,8] p[4,5,6,7]-p[1,2,3,4] p[1,2,3,8] p[1,5,7,8] p[4,5,6,7]-p[1,2,3,5] p[1,4,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,4] p[1,5,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,6,8] p[1,2,7,8] p[2,3,4,5] p[3,4,5,6]+p[1,2,5,8] p[1,2,7,8] p[2,3,4,6] p[3,4,5,6]+2 p[1,2,3,4] p[1,2,7,8] p[2,5,6,8] p[3,4,5,6]+p[1,2,5,6] p[1,2,6,8] p[2,3,4,5] p[3,4,7,8]-p[1,2,5,6] p[1,2,5,8] p[2,3,4,6] p[3,4,7,8]-p[1,2,3,4] p[1,2,6,8] p[2,3,4,5] p[5,6,7,8]+p[1,2,3,4] p[1,2,5,8] p[2,3,4,6] p[5,6,7,8]+p[1,2,6,8] p[2,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,5,8] p[2,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,6,8] p[1,2,7,8] p[2,3,4,5] p[3,4,5,6]+p[1,2,5,8] p[1,2,7,8] p[2,3,4,6] p[3,4,5,6]+2 p[1,2,3,4] p[1,2,7,8] p[2,5,6,8] p[3,4,5,6]+p[1,2,5,6] p[1,2,6,8] p[2,3,4,5] p[3,4,7,8]-p[1,2,5,6] p[1,2,5,8] p[2,3,4,6] p[3,4,7,8]-p[1,2,3,4] p[1,2,6,8] p[2,3,4,5] p[5,6,7,8]+p[1,2,3,4] p[1,2,5,8] p[2,3,4,6] p[5,6,7,8]-p[1,2,6,8] p[2,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,5,8] p[2,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,2,3,7] p[1,6,7,8] p[2,3,4,5] p[3,4,5,6]+p[1,2,3,7] p[1,4,5,8] p[2,3,6,7] p[3,4,5,6]+p[1,2,3,6] p[1,6,7,8] p[2,3,4,5] p[3,4,5,7]-p[1,2,3,6] p[1,4,5,8] p[2,3,6,7] p[3,4,5,7]+2 p[1,2,3,8] p[1,3,6,7] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,7] p[1,2,3,8] p[3,4,5,6] p[4,5,6,7]+p[1,2,3,6] p[1,2,3,8] p[3,4,5,7] p[4,5,6,7]-p[1,2,3,7] p[3,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,6] p[3,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,2,3,7] p[1,6,7,8] p[2,3,4,5] p[3,4,5,6]+p[1,2,3,7] p[1,4,5,8] p[2,3,6,7] p[3,4,5,6]+p[1,2,3,6] p[1,6,7,8] p[2,3,4,5] p[3,4,5,7]-p[1,2,3,6] p[1,4,5,8] p[2,3,6,7] p[3,4,5,7]+2 p[1,2,3,8] p[1,3,6,7] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,7] p[1,2,3,8] p[3,4,5,6] p[4,5,6,7]+p[1,2,3,6] p[1,2,3,8] p[3,4,5,7] p[4,5,6,7]+p[1,2,3,7] p[3,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,3,6] p[3,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[2,3,4,8] p[3,4,5,6] p[4,5,6,7]-p[1,2,5,6] p[2,3,4,8] p[3,4,7,8] p[4,5,6,7]-p[1,2,7,8] p[2,3,4,7] p[3,4,5,6] p[4,5,6,8]+p[1,2,5,6] p[2,3,4,7] p[3,4,7,8] p[4,5,6,8]-2 p[1,2,3,4] p[2,4,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[2,3,4,8] p[4,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[2,3,4,7] p[4,5,6,8] p[5,6,7,8]-p[2,3,4,8] p[4,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[2,3,4,7] p[4,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[2,3,4,8] p[3,4,5,6] p[4,5,6,7]-p[1,2,5,6] p[2,3,4,8] p[3,4,7,8] p[4,5,6,7]-p[1,2,7,8] p[2,3,4,7] p[3,4,5,6] p[4,5,6,8]+p[1,2,5,6] p[2,3,4,7] p[3,4,7,8] p[4,5,6,8]-2 p[1,2,3,4] p[2,4,7,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[2,3,4,8] p[4,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[2,3,4,7] p[4,5,6,8] p[5,6,7,8]+p[2,3,4,8] p[4,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[2,3,4,7] p[4,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,5,6,7] p[1,6,7,8] p[2,3,4,5] p[3,4,5,8]+p[1,4,5,8] p[1,5,6,7] p[2,3,6,7] p[3,4,5,8]-2 p[1,3,5,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,5,6,7] p[3,4,5,8] p[4,5,6,7]-p[1,5,6,7] p[3,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,3,4,5] p[1,6,7,8] p[2,3,4,5] p[5,6,7,8]-p[1,3,4,5] p[1,4,5,8] p[2,3,6,7] p[5,6,7,8]+p[1,2,3,8] p[1,3,4,5] p[4,5,6,7] p[5,6,7,8]+p[1,3,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[5,6,7,8])/(-p[1,5,6,7] p[1,6,7,8] p[2,3,4,5] p[3,4,5,8]+p[1,4,5,8] p[1,5,6,7] p[2,3,6,7] p[3,4,5,8]-2 p[1,3,5,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,5,6,7] p[3,4,5,8] p[4,5,6,7]+p[1,5,6,7] p[3,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,3,4,5] p[1,6,7,8] p[2,3,4,5] p[5,6,7,8]-p[1,3,4,5] p[1,4,5,8] p[2,3,6,7] p[5,6,7,8]+p[1,2,3,8] p[1,3,4,5] p[4,5,6,7] p[5,6,7,8]-p[1,3,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[5,6,7,8]),(p[1,2,7,8] p[3,4,5,6] p[4,6,7,8]-p[1,2,5,6] p[3,4,7,8] p[4,6,7,8]-2 p[1,2,4,8] p[3,4,6,7] p[5,6,7,8]+2 p[1,2,4,7] p[3,4,6,8] p[5,6,7,8]+p[1,2,3,4] p[4,6,7,8] p[5,6,7,8]-p[4,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[3,4,5,6] p[4,6,7,8]-p[1,2,5,6] p[3,4,7,8] p[4,6,7,8]-2 p[1,2,4,8] p[3,4,6,7] p[5,6,7,8]+2 p[1,2,4,7] p[3,4,6,8] p[5,6,7,8]+p[1,2,3,4] p[4,6,7,8] p[5,6,7,8]+p[4,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[3,5,6,7]+p[1,4,5,8] p[2,3,6,7] p[3,5,6,7]+2 p[1,3,7,8] p[2,3,5,6] p[4,5,6,7]-2 p[1,3,6,8] p[2,3,5,7] p[4,5,6,7]-p[1,2,3,8] p[3,5,6,7] p[4,5,6,7]-p[3,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[3,5,6,7]+p[1,4,5,8] p[2,3,6,7] p[3,5,6,7]+2 p[1,3,7,8] p[2,3,5,6] p[4,5,6,7]-2 p[1,3,6,8] p[2,3,5,7] p[4,5,6,7]-p[1,2,3,8] p[3,5,6,7] p[4,5,6,7]+p[3,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[2,4,5,6] p[3,4,5,6]+2 p[1,2,4,6] p[2,5,7,8] p[3,4,5,6]-2 p[1,2,4,5] p[2,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[2,4,5,6] p[3,4,7,8]+p[1,2,3,4] p[2,4,5,6] p[5,6,7,8]-p[2,4,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[2,4,5,6] p[3,4,5,6]+2 p[1,2,4,6] p[2,5,7,8] p[3,4,5,6]-2 p[1,2,4,5] p[2,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[2,4,5,6] p[3,4,7,8]+p[1,2,3,4] p[2,4,5,6] p[5,6,7,8]+p[2,4,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-2 p[1,3,5,8] p[1,4,6,7] p[2,3,4,5]+2 p[1,3,4,8] p[1,5,6,7] p[2,3,4,5]-p[1,3,4,5] p[1,6,7,8] p[2,3,4,5]+p[1,3,4,5] p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[1,3,4,5] p[4,5,6,7]-p[1,3,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-2 p[1,3,5,8] p[1,4,6,7] p[2,3,4,5]+2 p[1,3,4,8] p[1,5,6,7] p[2,3,4,5]-p[1,3,4,5] p[1,6,7,8] p[2,3,4,5]+p[1,3,4,5] p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[1,3,4,5] p[4,5,6,7]+p[1,3,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,7,8] p[2,3,4,8] p[3,4,5,6]+p[1,2,5,6] p[2,3,4,8] p[3,4,7,8]-2 p[1,2,3,4] p[2,4,7,8] p[3,5,6,8]+2 p[1,2,3,4] p[2,3,7,8] p[4,5,6,8]-p[1,2,3,4] p[2,3,4,8] p[5,6,7,8]+p[2,3,4,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,7,8] p[2,3,4,8] p[3,4,5,6]+p[1,2,5,6] p[2,3,4,8] p[3,4,7,8]-2 p[1,2,3,4] p[2,4,7,8] p[3,5,6,8]+2 p[1,2,3,4] p[2,3,7,8] p[4,5,6,8]-p[1,2,3,4] p[2,3,4,8] p[5,6,7,8]-p[2,3,4,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,2,3,7] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,7] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,3,6,7] p[2,4,5,7]-2 p[1,2,3,8] p[1,2,6,7] p[3,4,5,7]+p[1,2,3,7] p[1,2,3,8] p[4,5,6,7]+p[1,2,3,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(p[1,2,3,7] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,7] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,3,6,7] p[2,4,5,7]-2 p[1,2,3,8] p[1,2,6,7] p[3,4,5,7]+p[1,2,3,7] p[1,2,3,8] p[4,5,6,7]-p[1,2,3,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-2 p[1,2,7,8] p[1,5,6,8] p[2,3,4,6]+2 p[1,2,7,8] p[1,3,4,6] p[2,5,6,8]+p[1,2,6,8] p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,2,6,8] p[3,4,7,8]+p[1,2,3,4] p[1,2,6,8] p[5,6,7,8]-p[1,2,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-2 p[1,2,7,8] p[1,5,6,8] p[2,3,4,6]+2 p[1,2,7,8] p[1,3,4,6] p[2,5,6,8]+p[1,2,6,8] p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,2,6,8] p[3,4,7,8]+p[1,2,3,4] p[1,2,6,8] p[5,6,7,8]+p[1,2,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,5,7,8] p[1,6,7,8] p[2,3,4,5]+2 p[1,4,5,7] p[1,6,7,8] p[2,3,5,8]-p[1,4,5,8] p[1,5,7,8] p[2,3,6,7]+p[1,2,3,8] p[1,5,7,8] p[4,5,6,7]+p[1,5,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,5] p[1,6,7,8] p[4,5,7,8])/(p[1,5,7,8] p[1,6,7,8] p[2,3,4,5]+2 p[1,4,5,7] p[1,6,7,8] p[2,3,5,8]-p[1,4,5,8] p[1,5,7,8] p[2,3,6,7]+p[1,2,3,8] p[1,5,7,8] p[4,5,6,7]-p[1,5,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,5] p[1,6,7,8] p[4,5,7,8]),(p[1,2,4,8] p[1,2,7,8] p[3,4,5,6] p[3,4,6,7]-p[1,2,4,7] p[1,2,7,8] p[3,4,5,6] p[3,4,6,8]-p[1,2,4,8] p[1,2,5,6] p[3,4,6,7] p[3,4,7,8]+p[1,2,4,7] p[1,2,5,6] p[3,4,6,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[4,6,7,8]+p[1,2,3,4] p[1,2,4,8] p[3,4,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,7] p[3,4,6,8] p[5,6,7,8]-p[1,2,4,8] p[3,4,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,4,7] p[3,4,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,4,8] p[1,2,7,8] p[3,4,5,6] p[3,4,6,7]-p[1,2,4,7] p[1,2,7,8] p[3,4,5,6] p[3,4,6,8]-p[1,2,4,8] p[1,2,5,6] p[3,4,6,7] p[3,4,7,8]+p[1,2,4,7] p[1,2,5,6] p[3,4,6,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[4,6,7,8]+p[1,2,3,4] p[1,2,4,8] p[3,4,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,7] p[3,4,6,8] p[5,6,7,8]+p[1,2,4,8] p[3,4,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,4,7] p[3,4,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,3,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,6]-p[1,3,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,7]-p[1,3,7,8] p[1,4,5,8] p[2,3,5,6] p[2,3,6,7]+p[1,3,6,8] p[1,4,5,8] p[2,3,5,7] p[2,3,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[3,5,6,7]+p[1,2,3,8] p[1,3,7,8] p[2,3,5,6] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,8] p[2,3,5,7] p[4,5,6,7]+p[1,3,7,8] p[2,3,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,3,6,8] p[2,3,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(p[1,3,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,6]-p[1,3,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,7]-p[1,3,7,8] p[1,4,5,8] p[2,3,5,6] p[2,3,6,7]+p[1,3,6,8] p[1,4,5,8] p[2,3,5,7] p[2,3,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[3,5,6,7]+p[1,2,3,8] p[1,3,7,8] p[2,3,5,6] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,8] p[2,3,5,7] p[4,5,6,7]-p[1,3,7,8] p[2,3,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,3,6,8] p[2,3,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,4,6] p[1,2,7,8] p[2,5,7,8] p[3,4,5,6]+p[1,2,4,5] p[1,2,7,8] p[2,6,7,8] p[3,4,5,6]+p[1,2,4,6] p[1,2,5,6] p[2,5,7,8] p[3,4,7,8]-p[1,2,4,5] p[1,2,5,6] p[2,6,7,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[2,4,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,6] p[2,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,4,5] p[2,6,7,8] p[5,6,7,8]+p[1,2,4,6] p[2,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,4,5] p[2,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,4,6] p[1,2,7,8] p[2,5,7,8] p[3,4,5,6]+p[1,2,4,5] p[1,2,7,8] p[2,6,7,8] p[3,4,5,6]+p[1,2,4,6] p[1,2,5,6] p[2,5,7,8] p[3,4,7,8]-p[1,2,4,5] p[1,2,5,6] p[2,6,7,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[2,4,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,6] p[2,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,4,5] p[2,6,7,8] p[5,6,7,8]-p[1,2,4,6] p[2,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,4,5] p[2,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,3,5,8] p[1,4,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,3,4,8] p[1,5,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,3,5,8] p[1,4,5,8] p[1,4,6,7] p[2,3,6,7]-p[1,3,4,8] p[1,4,5,8] p[1,5,6,7] p[2,3,6,7]-p[1,2,3,8] p[1,3,5,8] p[1,4,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,3,4,8] p[1,5,6,7] p[4,5,6,7]-2 p[1,2,3,8] p[1,3,4,5] p[1,6,7,8] p[4,5,6,7]-p[1,3,5,8] p[1,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,3,4,8] p[1,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,3,5,8] p[1,4,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,3,4,8] p[1,5,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,3,5,8] p[1,4,5,8] p[1,4,6,7] p[2,3,6,7]-p[1,3,4,8] p[1,4,5,8] p[1,5,6,7] p[2,3,6,7]-p[1,2,3,8] p[1,3,5,8] p[1,4,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,3,4,8] p[1,5,6,7] p[4,5,6,7]-2 p[1,2,3,8] p[1,3,4,5] p[1,6,7,8] p[4,5,6,7]+p[1,3,5,8] p[1,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,3,4,8] p[1,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[2,4,7,8] p[3,4,5,6] p[3,5,6,8]-p[1,2,5,6] p[2,4,7,8] p[3,4,7,8] p[3,5,6,8]-p[1,2,7,8] p[2,3,7,8] p[3,4,5,6] p[4,5,6,8]+p[1,2,5,6] p[2,3,7,8] p[3,4,7,8] p[4,5,6,8]+2 p[1,2,7,8] p[2,3,4,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[2,4,7,8] p[3,5,6,8] p[5,6,7,8]-p[1,2,3,4] p[2,3,7,8] p[4,5,6,8] p[5,6,7,8]-p[2,4,7,8] p[3,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[2,3,7,8] p[4,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[2,4,7,8] p[3,4,5,6] p[3,5,6,8]-p[1,2,5,6] p[2,4,7,8] p[3,4,7,8] p[3,5,6,8]-p[1,2,7,8] p[2,3,7,8] p[3,4,5,6] p[4,5,6,8]+p[1,2,5,6] p[2,3,7,8] p[3,4,7,8] p[4,5,6,8]+2 p[1,2,7,8] p[2,3,4,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[2,4,7,8] p[3,5,6,8] p[5,6,7,8]-p[1,2,3,4] p[2,3,7,8] p[4,5,6,8] p[5,6,7,8]+p[2,4,7,8] p[3,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[2,3,7,8] p[4,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,3,6,7] p[1,6,7,8] p[2,3,4,5] p[2,4,5,7]+p[1,3,6,7] p[1,4,5,8] p[2,3,6,7] p[2,4,5,7]+p[1,2,6,7] p[1,6,7,8] p[2,3,4,5] p[3,4,5,7]-p[1,2,6,7] p[1,4,5,8] p[2,3,6,7] p[3,4,5,7]-2 p[1,2,3,7] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,7] p[2,4,5,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,6,7] p[3,4,5,7] p[4,5,6,7]-p[1,3,6,7] p[2,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,6,7] p[3,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,3,6,7] p[1,6,7,8] p[2,3,4,5] p[2,4,5,7]+p[1,3,6,7] p[1,4,5,8] p[2,3,6,7] p[2,4,5,7]+p[1,2,6,7] p[1,6,7,8] p[2,3,4,5] p[3,4,5,7]-p[1,2,6,7] p[1,4,5,8] p[2,3,6,7] p[3,4,5,7]-2 p[1,2,3,7] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,7] p[2,4,5,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,6,7] p[3,4,5,7] p[4,5,6,7]+p[1,3,6,7] p[2,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,6,7] p[3,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[1,5,6,8] p[2,3,4,6] p[3,4,5,6]-p[1,2,7,8] p[1,3,4,6] p[2,5,6,8] p[3,4,5,6]-p[1,2,5,6] p[1,5,6,8] p[2,3,4,6] p[3,4,7,8]+p[1,2,5,6] p[1,3,4,6] p[2,5,6,8] p[3,4,7,8]+p[1,2,3,4] p[1,5,6,8] p[2,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,6] p[2,5,6,8] p[5,6,7,8]-2 p[1,2,3,4] p[1,2,6,8] p[3,4,5,6] p[5,6,7,8]-p[1,5,6,8] p[2,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,3,4,6] p[2,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,5,6,8] p[2,3,4,6] p[3,4,5,6]-p[1,2,7,8] p[1,3,4,6] p[2,5,6,8] p[3,4,5,6]-p[1,2,5,6] p[1,5,6,8] p[2,3,4,6] p[3,4,7,8]+p[1,2,5,6] p[1,3,4,6] p[2,5,6,8] p[3,4,7,8]+p[1,2,3,4] p[1,5,6,8] p[2,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,6] p[2,5,6,8] p[5,6,7,8]-2 p[1,2,3,4] p[1,2,6,8] p[3,4,5,6] p[5,6,7,8]+p[1,5,6,8] p[2,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,3,4,6] p[2,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,4,5,7] p[1,6,7,8] p[2,3,4,5] p[2,3,5,8]+p[1,4,5,7] p[1,4,5,8] p[2,3,5,8] p[2,3,6,7]-2 p[1,2,3,8] p[1,5,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,5,7] p[2,3,5,8] p[4,5,6,7]-p[1,4,5,7] p[2,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,5] p[1,6,7,8] p[2,3,4,5] p[4,5,7,8]-p[1,2,3,5] p[1,4,5,8] p[2,3,6,7] p[4,5,7,8]+p[1,2,3,5] p[1,2,3,8] p[4,5,6,7] p[4,5,7,8]+p[1,2,3,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,7,8])/(-p[1,4,5,7] p[1,6,7,8] p[2,3,4,5] p[2,3,5,8]+p[1,4,5,7] p[1,4,5,8] p[2,3,5,8] p[2,3,6,7]-2 p[1,2,3,8] p[1,5,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,5,7] p[2,3,5,8] p[4,5,6,7]+p[1,4,5,7] p[2,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,5] p[1,6,7,8] p[2,3,4,5] p[4,5,7,8]-p[1,2,3,5] p[1,4,5,8] p[2,3,6,7] p[4,5,7,8]+p[1,2,3,5] p[1,2,3,8] p[4,5,6,7] p[4,5,7,8]-p[1,2,3,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,7,8]),(p[1,2,7,8] p[3,4,5,6] p[3,6,7,8]-p[1,2,5,6] p[3,4,7,8] p[3,6,7,8]-2 p[1,2,3,8] p[3,4,6,7] p[5,6,7,8]+2 p[1,2,3,7] p[3,4,6,8] p[5,6,7,8]+p[1,2,3,4] p[3,6,7,8] p[5,6,7,8]-p[3,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[3,4,5,6] p[3,6,7,8]-p[1,2,5,6] p[3,4,7,8] p[3,6,7,8]-2 p[1,2,3,8] p[3,4,6,7] p[5,6,7,8]+2 p[1,2,3,7] p[3,4,6,8] p[5,6,7,8]+p[1,2,3,4] p[3,6,7,8] p[5,6,7,8]+p[3,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[2,5,6,7]+p[1,4,5,8] p[2,3,6,7] p[2,5,6,7]+2 p[1,2,7,8] p[2,3,5,6] p[4,5,6,7]-2 p[1,2,6,8] p[2,3,5,7] p[4,5,6,7]-p[1,2,3,8] p[2,5,6,7] p[4,5,6,7]-p[2,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[2,5,6,7]+p[1,4,5,8] p[2,3,6,7] p[2,5,6,7]+2 p[1,2,7,8] p[2,3,5,6] p[4,5,6,7]-2 p[1,2,6,8] p[2,3,5,7] p[4,5,6,7]-p[1,2,3,8] p[2,5,6,7] p[4,5,6,7]+p[2,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[1,4,5,6] p[3,4,5,6]+2 p[1,2,4,6] p[1,5,7,8] p[3,4,5,6]-2 p[1,2,4,5] p[1,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,4,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,4,5,6] p[5,6,7,8]-p[1,4,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,4,5,6] p[3,4,5,6]+2 p[1,2,4,6] p[1,5,7,8] p[3,4,5,6]-2 p[1,2,4,5] p[1,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,4,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,4,5,6] p[5,6,7,8]+p[1,4,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,6,7,8] p[2,3,4,5] p[3,4,5,8]-p[1,4,5,8] p[2,3,6,7] p[3,4,5,8]+p[1,2,3,8] p[3,4,5,8] p[4,5,6,7]+p[3,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+2 p[1,3,5,8] p[2,3,4,5] p[4,6,7,8]-2 p[1,3,4,8] p[2,3,4,5] p[5,6,7,8])/(p[1,6,7,8] p[2,3,4,5] p[3,4,5,8]-p[1,4,5,8] p[2,3,6,7] p[3,4,5,8]+p[1,2,3,8] p[3,4,5,8] p[4,5,6,7]-p[3,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+2 p[1,3,5,8] p[2,3,4,5] p[4,6,7,8]-2 p[1,3,4,8] p[2,3,4,5] p[5,6,7,8]),(-p[1,2,7,8] p[2,3,4,7] p[3,4,5,6]+p[1,2,5,6] p[2,3,4,7] p[3,4,7,8]-2 p[1,2,3,4] p[2,4,7,8] p[3,5,6,7]+2 p[1,2,3,4] p[2,3,7,8] p[4,5,6,7]-p[1,2,3,4] p[2,3,4,7] p[5,6,7,8]+p[2,3,4,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,7,8] p[2,3,4,7] p[3,4,5,6]+p[1,2,5,6] p[2,3,4,7] p[3,4,7,8]-2 p[1,2,3,4] p[2,4,7,8] p[3,5,6,7]+2 p[1,2,3,4] p[2,3,7,8] p[4,5,6,7]-p[1,2,3,4] p[2,3,4,7] p[5,6,7,8]-p[2,3,4,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,2,3,6] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,6] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,3,6,7] p[2,4,5,6]-2 p[1,2,3,8] p[1,2,6,7] p[3,4,5,6]+p[1,2,3,6] p[1,2,3,8] p[4,5,6,7]+p[1,2,3,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(p[1,2,3,6] p[1,6,7,8] p[2,3,4,5]-p[1,2,3,6] p[1,4,5,8] p[2,3,6,7]+2 p[1,2,3,8] p[1,3,6,7] p[2,4,5,6]-2 p[1,2,3,8] p[1,2,6,7] p[3,4,5,6]+p[1,2,3,6] p[1,2,3,8] p[4,5,6,7]-p[1,2,3,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-2 p[1,2,7,8] p[1,5,6,8] p[2,3,4,5]+2 p[1,2,7,8] p[1,3,4,5] p[2,5,6,8]+p[1,2,5,8] p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,2,5,8] p[3,4,7,8]+p[1,2,3,4] p[1,2,5,8] p[5,6,7,8]-p[1,2,5,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-2 p[1,2,7,8] p[1,5,6,8] p[2,3,4,5]+2 p[1,2,7,8] p[1,3,4,5] p[2,5,6,8]+p[1,2,5,8] p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,2,5,8] p[3,4,7,8]+p[1,2,3,4] p[1,2,5,8] p[5,6,7,8]+p[1,2,5,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,4,7,8] p[1,6,7,8] p[2,3,4,5]+2 p[1,4,5,7] p[1,6,7,8] p[2,3,4,8]-p[1,4,5,8] p[1,4,7,8] p[2,3,6,7]+p[1,2,3,8] p[1,4,7,8] p[4,5,6,7]+p[1,4,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,4] p[1,6,7,8] p[4,5,7,8])/(p[1,4,7,8] p[1,6,7,8] p[2,3,4,5]+2 p[1,4,5,7] p[1,6,7,8] p[2,3,4,8]-p[1,4,5,8] p[1,4,7,8] p[2,3,6,7]+p[1,2,3,8] p[1,4,7,8] p[4,5,6,7]-p[1,4,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,4] p[1,6,7,8] p[4,5,7,8]),(p[1,2,3,8] p[1,2,7,8] p[3,4,5,6] p[3,4,6,7]-p[1,2,3,7] p[1,2,7,8] p[3,4,5,6] p[3,4,6,8]-p[1,2,3,8] p[1,2,5,6] p[3,4,6,7] p[3,4,7,8]+p[1,2,3,7] p[1,2,5,6] p[3,4,6,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[3,6,7,8]+p[1,2,3,4] p[1,2,3,8] p[3,4,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,3,7] p[3,4,6,8] p[5,6,7,8]-p[1,2,3,8] p[3,4,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,3,7] p[3,4,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,3,8] p[1,2,7,8] p[3,4,5,6] p[3,4,6,7]-p[1,2,3,7] p[1,2,7,8] p[3,4,5,6] p[3,4,6,8]-p[1,2,3,8] p[1,2,5,6] p[3,4,6,7] p[3,4,7,8]+p[1,2,3,7] p[1,2,5,6] p[3,4,6,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[3,6,7,8]+p[1,2,3,4] p[1,2,3,8] p[3,4,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,3,7] p[3,4,6,8] p[5,6,7,8]+p[1,2,3,8] p[3,4,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,3,7] p[3,4,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,2,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,6]-p[1,2,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,7]-p[1,2,7,8] p[1,4,5,8] p[2,3,5,6] p[2,3,6,7]+p[1,2,6,8] p[1,4,5,8] p[2,3,5,7] p[2,3,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[2,5,6,7]+p[1,2,3,8] p[1,2,7,8] p[2,3,5,6] p[4,5,6,7]-p[1,2,3,8] p[1,2,6,8] p[2,3,5,7] p[4,5,6,7]+p[1,2,7,8] p[2,3,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,6,8] p[2,3,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(p[1,2,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,6]-p[1,2,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,5,7]-p[1,2,7,8] p[1,4,5,8] p[2,3,5,6] p[2,3,6,7]+p[1,2,6,8] p[1,4,5,8] p[2,3,5,7] p[2,3,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[2,5,6,7]+p[1,2,3,8] p[1,2,7,8] p[2,3,5,6] p[4,5,6,7]-p[1,2,3,8] p[1,2,6,8] p[2,3,5,7] p[4,5,6,7]-p[1,2,7,8] p[2,3,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,6,8] p[2,3,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,4,6] p[1,2,7,8] p[1,5,7,8] p[3,4,5,6]+p[1,2,4,5] p[1,2,7,8] p[1,6,7,8] p[3,4,5,6]+p[1,2,4,6] p[1,2,5,6] p[1,5,7,8] p[3,4,7,8]-p[1,2,4,5] p[1,2,5,6] p[1,6,7,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[1,4,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,6] p[1,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,4,5] p[1,6,7,8] p[5,6,7,8]+p[1,2,4,6] p[1,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,4,5] p[1,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,4,6] p[1,2,7,8] p[1,5,7,8] p[3,4,5,6]+p[1,2,4,5] p[1,2,7,8] p[1,6,7,8] p[3,4,5,6]+p[1,2,4,6] p[1,2,5,6] p[1,5,7,8] p[3,4,7,8]-p[1,2,4,5] p[1,2,5,6] p[1,6,7,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[1,4,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,6] p[1,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,4,5] p[1,6,7,8] p[5,6,7,8]-p[1,2,4,6] p[1,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,4,5] p[1,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(2 p[1,2,3,8] p[1,6,7,8] p[3,4,5,8] p[4,5,6,7]+p[1,3,5,8] p[1,6,7,8] p[2,3,4,5] p[4,6,7,8]-p[1,3,5,8] p[1,4,5,8] p[2,3,6,7] p[4,6,7,8]+p[1,2,3,8] p[1,3,5,8] p[4,5,6,7] p[4,6,7,8]+p[1,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,6,7,8]-p[1,3,4,8] p[1,6,7,8] p[2,3,4,5] p[5,6,7,8]+p[1,3,4,8] p[1,4,5,8] p[2,3,6,7] p[5,6,7,8]-p[1,2,3,8] p[1,3,4,8] p[4,5,6,7] p[5,6,7,8]-p[1,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[5,6,7,8])/(2 p[1,2,3,8] p[1,6,7,8] p[3,4,5,8] p[4,5,6,7]+p[1,3,5,8] p[1,6,7,8] p[2,3,4,5] p[4,6,7,8]-p[1,3,5,8] p[1,4,5,8] p[2,3,6,7] p[4,6,7,8]+p[1,2,3,8] p[1,3,5,8] p[4,5,6,7] p[4,6,7,8]-p[1,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,6,7,8]-p[1,3,4,8] p[1,6,7,8] p[2,3,4,5] p[5,6,7,8]+p[1,3,4,8] p[1,4,5,8] p[2,3,6,7] p[5,6,7,8]-p[1,2,3,8] p[1,3,4,8] p[4,5,6,7] p[5,6,7,8]+p[1,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[5,6,7,8]),(p[1,2,7,8] p[2,4,7,8] p[3,4,5,6] p[3,5,6,7]-p[1,2,5,6] p[2,4,7,8] p[3,4,7,8] p[3,5,6,7]-p[1,2,7,8] p[2,3,7,8] p[3,4,5,6] p[4,5,6,7]+p[1,2,5,6] p[2,3,7,8] p[3,4,7,8] p[4,5,6,7]+2 p[1,2,7,8] p[2,3,4,7] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[2,4,7,8] p[3,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[2,3,7,8] p[4,5,6,7] p[5,6,7,8]-p[2,4,7,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[2,3,7,8] p[4,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[2,4,7,8] p[3,4,5,6] p[3,5,6,7]-p[1,2,5,6] p[2,4,7,8] p[3,4,7,8] p[3,5,6,7]-p[1,2,7,8] p[2,3,7,8] p[3,4,5,6] p[4,5,6,7]+p[1,2,5,6] p[2,3,7,8] p[3,4,7,8] p[4,5,6,7]+2 p[1,2,7,8] p[2,3,4,7] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[2,4,7,8] p[3,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[2,3,7,8] p[4,5,6,7] p[5,6,7,8]+p[2,4,7,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[2,3,7,8] p[4,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,3,6,7] p[1,6,7,8] p[2,3,4,5] p[2,4,5,6]+p[1,3,6,7] p[1,4,5,8] p[2,3,6,7] p[2,4,5,6]+p[1,2,6,7] p[1,6,7,8] p[2,3,4,5] p[3,4,5,6]-p[1,2,6,7] p[1,4,5,8] p[2,3,6,7] p[3,4,5,6]-2 p[1,2,3,6] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,7] p[2,4,5,6] p[4,5,6,7]+p[1,2,3,8] p[1,2,6,7] p[3,4,5,6] p[4,5,6,7]-p[1,3,6,7] p[2,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,6,7] p[3,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,3,6,7] p[1,6,7,8] p[2,3,4,5] p[2,4,5,6]+p[1,3,6,7] p[1,4,5,8] p[2,3,6,7] p[2,4,5,6]+p[1,2,6,7] p[1,6,7,8] p[2,3,4,5] p[3,4,5,6]-p[1,2,6,7] p[1,4,5,8] p[2,3,6,7] p[3,4,5,6]-2 p[1,2,3,6] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,7] p[2,4,5,6] p[4,5,6,7]+p[1,2,3,8] p[1,2,6,7] p[3,4,5,6] p[4,5,6,7]+p[1,3,6,7] p[2,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,6,7] p[3,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[1,5,6,8] p[2,3,4,5] p[3,4,5,6]-p[1,2,7,8] p[1,3,4,5] p[2,5,6,8] p[3,4,5,6]-p[1,2,5,6] p[1,5,6,8] p[2,3,4,5] p[3,4,7,8]+p[1,2,5,6] p[1,3,4,5] p[2,5,6,8] p[3,4,7,8]+p[1,2,3,4] p[1,5,6,8] p[2,3,4,5] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,5] p[2,5,6,8] p[5,6,7,8]-2 p[1,2,3,4] p[1,2,5,8] p[3,4,5,6] p[5,6,7,8]-p[1,5,6,8] p[2,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,3,4,5] p[2,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,5,6,8] p[2,3,4,5] p[3,4,5,6]-p[1,2,7,8] p[1,3,4,5] p[2,5,6,8] p[3,4,5,6]-p[1,2,5,6] p[1,5,6,8] p[2,3,4,5] p[3,4,7,8]+p[1,2,5,6] p[1,3,4,5] p[2,5,6,8] p[3,4,7,8]+p[1,2,3,4] p[1,5,6,8] p[2,3,4,5] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,5] p[2,5,6,8] p[5,6,7,8]-2 p[1,2,3,4] p[1,2,5,8] p[3,4,5,6] p[5,6,7,8]+p[1,5,6,8] p[2,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,3,4,5] p[2,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,4,5,7] p[1,6,7,8] p[2,3,4,5] p[2,3,4,8]+p[1,4,5,7] p[1,4,5,8] p[2,3,4,8] p[2,3,6,7]-2 p[1,2,3,8] p[1,4,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,5,7] p[2,3,4,8] p[4,5,6,7]-p[1,4,5,7] p[2,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,4] p[1,6,7,8] p[2,3,4,5] p[4,5,7,8]-p[1,2,3,4] p[1,4,5,8] p[2,3,6,7] p[4,5,7,8]+p[1,2,3,4] p[1,2,3,8] p[4,5,6,7] p[4,5,7,8]+p[1,2,3,4] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,7,8])/(-p[1,4,5,7] p[1,6,7,8] p[2,3,4,5] p[2,3,4,8]+p[1,4,5,7] p[1,4,5,8] p[2,3,4,8] p[2,3,6,7]-2 p[1,2,3,8] p[1,4,7,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,5,7] p[2,3,4,8] p[4,5,6,7]+p[1,4,5,7] p[2,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,4] p[1,6,7,8] p[2,3,4,5] p[4,5,7,8]-p[1,2,3,4] p[1,4,5,8] p[2,3,6,7] p[4,5,7,8]+p[1,2,3,4] p[1,2,3,8] p[4,5,6,7] p[4,5,7,8]-p[1,2,3,4] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,7,8]),(p[1,2,7,8] p[3,4,5,6] p[4,5,7,8]-p[1,2,5,6] p[3,4,7,8] p[4,5,7,8]-2 p[1,2,4,8] p[3,4,5,7] p[5,6,7,8]+2 p[1,2,4,7] p[3,4,5,8] p[5,6,7,8]+p[1,2,3,4] p[4,5,7,8] p[5,6,7,8]-p[4,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[3,4,5,6] p[4,5,7,8]-p[1,2,5,6] p[3,4,7,8] p[4,5,7,8]-2 p[1,2,4,8] p[3,4,5,7] p[5,6,7,8]+2 p[1,2,4,7] p[3,4,5,8] p[5,6,7,8]+p[1,2,3,4] p[4,5,7,8] p[5,6,7,8]+p[4,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[3,4,6,7]+p[1,4,5,8] p[2,3,6,7] p[3,4,6,7]+2 p[1,3,7,8] p[2,3,4,6] p[4,5,6,7]-2 p[1,3,6,8] p[2,3,4,7] p[4,5,6,7]-p[1,2,3,8] p[3,4,6,7] p[4,5,6,7]-p[3,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[3,4,6,7]+p[1,4,5,8] p[2,3,6,7] p[3,4,6,7]+2 p[1,3,7,8] p[2,3,4,6] p[4,5,6,7]-2 p[1,3,6,8] p[2,3,4,7] p[4,5,6,7]-p[1,2,3,8] p[3,4,6,7] p[4,5,6,7]+p[3,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[2,3,5,6] p[3,4,5,6]+2 p[1,2,3,6] p[2,5,7,8] p[3,4,5,6]-2 p[1,2,3,5] p[2,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[2,3,5,6] p[3,4,7,8]+p[1,2,3,4] p[2,3,5,6] p[5,6,7,8]-p[2,3,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[2,3,5,6] p[3,4,5,6]+2 p[1,2,3,6] p[2,5,7,8] p[3,4,5,6]-2 p[1,2,3,5] p[2,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[2,3,5,6] p[3,4,7,8]+p[1,2,3,4] p[2,3,5,6] p[5,6,7,8]+p[2,3,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-2 p[1,2,5,8] p[1,4,6,7] p[2,3,4,5]+2 p[1,2,4,8] p[1,5,6,7] p[2,3,4,5]-p[1,2,4,5] p[1,6,7,8] p[2,3,4,5]+p[1,2,4,5] p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[1,2,4,5] p[4,5,6,7]-p[1,2,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-2 p[1,2,5,8] p[1,4,6,7] p[2,3,4,5]+2 p[1,2,4,8] p[1,5,6,7] p[2,3,4,5]-p[1,2,4,5] p[1,6,7,8] p[2,3,4,5]+p[1,2,4,5] p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[1,2,4,5] p[4,5,6,7]+p[1,2,4,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,7,8] p[1,3,4,8] p[3,4,5,6]+p[1,2,5,6] p[1,3,4,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,4,7,8] p[3,5,6,8]+2 p[1,2,3,4] p[1,3,7,8] p[4,5,6,8]-p[1,2,3,4] p[1,3,4,8] p[5,6,7,8]+p[1,3,4,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,7,8] p[1,3,4,8] p[3,4,5,6]+p[1,2,5,6] p[1,3,4,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,4,7,8] p[3,5,6,8]+2 p[1,2,3,4] p[1,3,7,8] p[4,5,6,8]-p[1,2,3,4] p[1,3,4,8] p[5,6,7,8]-p[1,3,4,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[2,3,7,8]+p[1,4,5,8] p[2,3,6,7] p[2,3,7,8]+2 p[1,2,3,8] p[2,6,7,8] p[3,4,5,7]-2 p[1,2,3,8] p[2,4,5,7] p[3,6,7,8]-p[1,2,3,8] p[2,3,7,8] p[4,5,6,7]-p[2,3,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[2,3,7,8]+p[1,4,5,8] p[2,3,6,7] p[2,3,7,8]+2 p[1,2,3,8] p[2,6,7,8] p[3,4,5,7]-2 p[1,2,3,8] p[2,4,5,7] p[3,6,7,8]-p[1,2,3,8] p[2,3,7,8] p[4,5,6,7]+p[2,3,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-2 p[1,2,7,8] p[1,5,6,7] p[2,3,4,6]+2 p[1,2,7,8] p[1,3,4,6] p[2,5,6,7]+p[1,2,6,7] p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,2,6,7] p[3,4,7,8]+p[1,2,3,4] p[1,2,6,7] p[5,6,7,8]-p[1,2,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-2 p[1,2,7,8] p[1,5,6,7] p[2,3,4,6]+2 p[1,2,7,8] p[1,3,4,6] p[2,5,6,7]+p[1,2,6,7] p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,2,6,7] p[3,4,7,8]+p[1,2,3,4] p[1,2,6,7] p[5,6,7,8]+p[1,2,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,5,6,8] p[1,6,7,8] p[2,3,4,5]+2 p[1,4,5,6] p[1,6,7,8] p[2,3,5,8]-p[1,4,5,8] p[1,5,6,8] p[2,3,6,7]+p[1,2,3,8] p[1,5,6,8] p[4,5,6,7]+p[1,5,6,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,5] p[1,6,7,8] p[4,5,6,8])/(p[1,5,6,8] p[1,6,7,8] p[2,3,4,5]+2 p[1,4,5,6] p[1,6,7,8] p[2,3,5,8]-p[1,4,5,8] p[1,5,6,8] p[2,3,6,7]+p[1,2,3,8] p[1,5,6,8] p[4,5,6,7]-p[1,5,6,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,5] p[1,6,7,8] p[4,5,6,8]),(p[1,2,4,8] p[1,2,7,8] p[3,4,5,6] p[3,4,5,7]-p[1,2,4,7] p[1,2,7,8] p[3,4,5,6] p[3,4,5,8]-p[1,2,4,8] p[1,2,5,6] p[3,4,5,7] p[3,4,7,8]+p[1,2,4,7] p[1,2,5,6] p[3,4,5,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[4,5,7,8]+p[1,2,3,4] p[1,2,4,8] p[3,4,5,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,7] p[3,4,5,8] p[5,6,7,8]-p[1,2,4,8] p[3,4,5,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,4,7] p[3,4,5,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,4,8] p[1,2,7,8] p[3,4,5,6] p[3,4,5,7]-p[1,2,4,7] p[1,2,7,8] p[3,4,5,6] p[3,4,5,8]-p[1,2,4,8] p[1,2,5,6] p[3,4,5,7] p[3,4,7,8]+p[1,2,4,7] p[1,2,5,6] p[3,4,5,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[4,5,7,8]+p[1,2,3,4] p[1,2,4,8] p[3,4,5,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,4,7] p[3,4,5,8] p[5,6,7,8]+p[1,2,4,8] p[3,4,5,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,4,7] p[3,4,5,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,3,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,6]-p[1,3,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,7]-p[1,3,7,8] p[1,4,5,8] p[2,3,4,6] p[2,3,6,7]+p[1,3,6,8] p[1,4,5,8] p[2,3,4,7] p[2,3,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[3,4,6,7]+p[1,2,3,8] p[1,3,7,8] p[2,3,4,6] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,8] p[2,3,4,7] p[4,5,6,7]+p[1,3,7,8] p[2,3,4,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,3,6,8] p[2,3,4,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(p[1,3,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,6]-p[1,3,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,7]-p[1,3,7,8] p[1,4,5,8] p[2,3,4,6] p[2,3,6,7]+p[1,3,6,8] p[1,4,5,8] p[2,3,4,7] p[2,3,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[3,4,6,7]+p[1,2,3,8] p[1,3,7,8] p[2,3,4,6] p[4,5,6,7]-p[1,2,3,8] p[1,3,6,8] p[2,3,4,7] p[4,5,6,7]-p[1,3,7,8] p[2,3,4,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,3,6,8] p[2,3,4,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,3,6] p[1,2,7,8] p[2,5,7,8] p[3,4,5,6]+p[1,2,3,5] p[1,2,7,8] p[2,6,7,8] p[3,4,5,6]+p[1,2,3,6] p[1,2,5,6] p[2,5,7,8] p[3,4,7,8]-p[1,2,3,5] p[1,2,5,6] p[2,6,7,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[2,3,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,2,3,6] p[2,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,5] p[2,6,7,8] p[5,6,7,8]+p[1,2,3,6] p[2,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,3,5] p[2,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,3,6] p[1,2,7,8] p[2,5,7,8] p[3,4,5,6]+p[1,2,3,5] p[1,2,7,8] p[2,6,7,8] p[3,4,5,6]+p[1,2,3,6] p[1,2,5,6] p[2,5,7,8] p[3,4,7,8]-p[1,2,3,5] p[1,2,5,6] p[2,6,7,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[2,3,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,2,3,6] p[2,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,5] p[2,6,7,8] p[5,6,7,8]-p[1,2,3,6] p[2,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,3,5] p[2,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,2,5,8] p[1,4,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,2,4,8] p[1,5,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,2,5,8] p[1,4,5,8] p[1,4,6,7] p[2,3,6,7]-p[1,2,4,8] p[1,4,5,8] p[1,5,6,7] p[2,3,6,7]-p[1,2,3,8] p[1,2,5,8] p[1,4,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,4,8] p[1,5,6,7] p[4,5,6,7]-2 p[1,2,3,8] p[1,2,4,5] p[1,6,7,8] p[4,5,6,7]-p[1,2,5,8] p[1,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,4,8] p[1,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,2,5,8] p[1,4,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,2,4,8] p[1,5,6,7] p[1,6,7,8] p[2,3,4,5]+p[1,2,5,8] p[1,4,5,8] p[1,4,6,7] p[2,3,6,7]-p[1,2,4,8] p[1,4,5,8] p[1,5,6,7] p[2,3,6,7]-p[1,2,3,8] p[1,2,5,8] p[1,4,6,7] p[4,5,6,7]+p[1,2,3,8] p[1,2,4,8] p[1,5,6,7] p[4,5,6,7]-2 p[1,2,3,8] p[1,2,4,5] p[1,6,7,8] p[4,5,6,7]+p[1,2,5,8] p[1,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,4,8] p[1,5,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[1,4,7,8] p[3,4,5,6] p[3,5,6,8]-p[1,2,5,6] p[1,4,7,8] p[3,4,7,8] p[3,5,6,8]-p[1,2,7,8] p[1,3,7,8] p[3,4,5,6] p[4,5,6,8]+p[1,2,5,6] p[1,3,7,8] p[3,4,7,8] p[4,5,6,8]+2 p[1,2,7,8] p[1,3,4,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[1,4,7,8] p[3,5,6,8] p[5,6,7,8]-p[1,2,3,4] p[1,3,7,8] p[4,5,6,8] p[5,6,7,8]-p[1,4,7,8] p[3,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,3,7,8] p[4,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,4,7,8] p[3,4,5,6] p[3,5,6,8]-p[1,2,5,6] p[1,4,7,8] p[3,4,7,8] p[3,5,6,8]-p[1,2,7,8] p[1,3,7,8] p[3,4,5,6] p[4,5,6,8]+p[1,2,5,6] p[1,3,7,8] p[3,4,7,8] p[4,5,6,8]+2 p[1,2,7,8] p[1,3,4,8] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[1,4,7,8] p[3,5,6,8] p[5,6,7,8]-p[1,2,3,4] p[1,3,7,8] p[4,5,6,8] p[5,6,7,8]+p[1,4,7,8] p[3,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,3,7,8] p[4,5,6,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[2,6,7,8] p[3,4,5,7]+p[1,4,5,8] p[2,3,6,7] p[2,6,7,8] p[3,4,5,7]+p[1,6,7,8] p[2,3,4,5] p[2,4,5,7] p[3,6,7,8]-p[1,4,5,8] p[2,3,6,7] p[2,4,5,7] p[3,6,7,8]+2 p[1,6,7,8] p[2,3,4,5] p[2,3,7,8] p[4,5,6,7]-p[1,2,3,8] p[2,6,7,8] p[3,4,5,7] p[4,5,6,7]+p[1,2,3,8] p[2,4,5,7] p[3,6,7,8] p[4,5,6,7]-p[2,6,7,8] p[3,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[2,4,5,7] p[3,6,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[2,6,7,8] p[3,4,5,7]+p[1,4,5,8] p[2,3,6,7] p[2,6,7,8] p[3,4,5,7]+p[1,6,7,8] p[2,3,4,5] p[2,4,5,7] p[3,6,7,8]-p[1,4,5,8] p[2,3,6,7] p[2,4,5,7] p[3,6,7,8]+2 p[1,6,7,8] p[2,3,4,5] p[2,3,7,8] p[4,5,6,7]-p[1,2,3,8] p[2,6,7,8] p[3,4,5,7] p[4,5,6,7]+p[1,2,3,8] p[2,4,5,7] p[3,6,7,8] p[4,5,6,7]+p[2,6,7,8] p[3,4,5,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[2,4,5,7] p[3,6,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[1,5,6,7] p[2,3,4,6] p[3,4,5,6]-p[1,2,7,8] p[1,3,4,6] p[2,5,6,7] p[3,4,5,6]-p[1,2,5,6] p[1,5,6,7] p[2,3,4,6] p[3,4,7,8]+p[1,2,5,6] p[1,3,4,6] p[2,5,6,7] p[3,4,7,8]+p[1,2,3,4] p[1,5,6,7] p[2,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,6] p[2,5,6,7] p[5,6,7,8]-2 p[1,2,3,4] p[1,2,6,7] p[3,4,5,6] p[5,6,7,8]-p[1,5,6,7] p[2,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,3,4,6] p[2,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,5,6,7] p[2,3,4,6] p[3,4,5,6]-p[1,2,7,8] p[1,3,4,6] p[2,5,6,7] p[3,4,5,6]-p[1,2,5,6] p[1,5,6,7] p[2,3,4,6] p[3,4,7,8]+p[1,2,5,6] p[1,3,4,6] p[2,5,6,7] p[3,4,7,8]+p[1,2,3,4] p[1,5,6,7] p[2,3,4,6] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,6] p[2,5,6,7] p[5,6,7,8]-2 p[1,2,3,4] p[1,2,6,7] p[3,4,5,6] p[5,6,7,8]+p[1,5,6,7] p[2,3,4,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,3,4,6] p[2,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,4,5,6] p[1,6,7,8] p[2,3,4,5] p[2,3,5,8]+p[1,4,5,6] p[1,4,5,8] p[2,3,5,8] p[2,3,6,7]-2 p[1,2,3,8] p[1,5,6,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,5,6] p[2,3,5,8] p[4,5,6,7]-p[1,4,5,6] p[2,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,5] p[1,6,7,8] p[2,3,4,5] p[4,5,6,8]-p[1,2,3,5] p[1,4,5,8] p[2,3,6,7] p[4,5,6,8]+p[1,2,3,5] p[1,2,3,8] p[4,5,6,7] p[4,5,6,8]+p[1,2,3,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,6,8])/(-p[1,4,5,6] p[1,6,7,8] p[2,3,4,5] p[2,3,5,8]+p[1,4,5,6] p[1,4,5,8] p[2,3,5,8] p[2,3,6,7]-2 p[1,2,3,8] p[1,5,6,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,5,6] p[2,3,5,8] p[4,5,6,7]+p[1,4,5,6] p[2,3,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,5] p[1,6,7,8] p[2,3,4,5] p[4,5,6,8]-p[1,2,3,5] p[1,4,5,8] p[2,3,6,7] p[4,5,6,8]+p[1,2,3,5] p[1,2,3,8] p[4,5,6,7] p[4,5,6,8]-p[1,2,3,5] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,6,8]),(p[1,2,7,8] p[3,4,5,6] p[3,5,7,8]-p[1,2,5,6] p[3,4,7,8] p[3,5,7,8]-2 p[1,2,3,8] p[3,4,5,7] p[5,6,7,8]+2 p[1,2,3,7] p[3,4,5,8] p[5,6,7,8]+p[1,2,3,4] p[3,5,7,8] p[5,6,7,8]-p[3,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[3,4,5,6] p[3,5,7,8]-p[1,2,5,6] p[3,4,7,8] p[3,5,7,8]-2 p[1,2,3,8] p[3,4,5,7] p[5,6,7,8]+2 p[1,2,3,7] p[3,4,5,8] p[5,6,7,8]+p[1,2,3,4] p[3,5,7,8] p[5,6,7,8]+p[3,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[2,4,6,7]+p[1,4,5,8] p[2,3,6,7] p[2,4,6,7]+2 p[1,2,7,8] p[2,3,4,6] p[4,5,6,7]-2 p[1,2,6,8] p[2,3,4,7] p[4,5,6,7]-p[1,2,3,8] p[2,4,6,7] p[4,5,6,7]-p[2,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[2,4,6,7]+p[1,4,5,8] p[2,3,6,7] p[2,4,6,7]+2 p[1,2,7,8] p[2,3,4,6] p[4,5,6,7]-2 p[1,2,6,8] p[2,3,4,7] p[4,5,6,7]-p[1,2,3,8] p[2,4,6,7] p[4,5,6,7]+p[2,4,6,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[1,3,5,6] p[3,4,5,6]+2 p[1,2,3,6] p[1,5,7,8] p[3,4,5,6]-2 p[1,2,3,5] p[1,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,3,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,3,5,6] p[5,6,7,8]-p[1,3,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,3,5,6] p[3,4,5,6]+2 p[1,2,3,6] p[1,5,7,8] p[3,4,5,6]-2 p[1,2,3,5] p[1,6,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,3,5,6] p[3,4,7,8]+p[1,2,3,4] p[1,3,5,6] p[5,6,7,8]+p[1,3,5,6] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,6,7,8] p[2,3,4,5] p[2,4,5,8]-p[1,4,5,8] p[2,3,6,7] p[2,4,5,8]+p[1,2,3,8] p[2,4,5,8] p[4,5,6,7]+p[2,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+2 p[1,2,5,8] p[2,3,4,5] p[4,6,7,8]-2 p[1,2,4,8] p[2,3,4,5] p[5,6,7,8])/(p[1,6,7,8] p[2,3,4,5] p[2,4,5,8]-p[1,4,5,8] p[2,3,6,7] p[2,4,5,8]+p[1,2,3,8] p[2,4,5,8] p[4,5,6,7]-p[2,4,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+2 p[1,2,5,8] p[2,3,4,5] p[4,6,7,8]-2 p[1,2,4,8] p[2,3,4,5] p[5,6,7,8]),(-p[1,2,7,8] p[1,3,4,7] p[3,4,5,6]+p[1,2,5,6] p[1,3,4,7] p[3,4,7,8]-2 p[1,2,3,4] p[1,4,7,8] p[3,5,6,7]+2 p[1,2,3,4] p[1,3,7,8] p[4,5,6,7]-p[1,2,3,4] p[1,3,4,7] p[5,6,7,8]+p[1,3,4,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,7,8] p[1,3,4,7] p[3,4,5,6]+p[1,2,5,6] p[1,3,4,7] p[3,4,7,8]-2 p[1,2,3,4] p[1,4,7,8] p[3,5,6,7]+2 p[1,2,3,4] p[1,3,7,8] p[4,5,6,7]-p[1,2,3,4] p[1,3,4,7] p[5,6,7,8]-p[1,3,4,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[2,3,6,8]+p[1,4,5,8] p[2,3,6,7] p[2,3,6,8]+2 p[1,2,3,8] p[2,6,7,8] p[3,4,5,6]-2 p[1,2,3,8] p[2,4,5,6] p[3,6,7,8]-p[1,2,3,8] p[2,3,6,8] p[4,5,6,7]-p[2,3,6,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[2,3,6,8]+p[1,4,5,8] p[2,3,6,7] p[2,3,6,8]+2 p[1,2,3,8] p[2,6,7,8] p[3,4,5,6]-2 p[1,2,3,8] p[2,4,5,6] p[3,6,7,8]-p[1,2,3,8] p[2,3,6,8] p[4,5,6,7]+p[2,3,6,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-2 p[1,2,7,8] p[1,5,6,7] p[2,3,4,5]+2 p[1,2,7,8] p[1,3,4,5] p[2,5,6,7]+p[1,2,5,7] p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,2,5,7] p[3,4,7,8]+p[1,2,3,4] p[1,2,5,7] p[5,6,7,8]-p[1,2,5,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-2 p[1,2,7,8] p[1,5,6,7] p[2,3,4,5]+2 p[1,2,7,8] p[1,3,4,5] p[2,5,6,7]+p[1,2,5,7] p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[1,2,5,7] p[3,4,7,8]+p[1,2,3,4] p[1,2,5,7] p[5,6,7,8]+p[1,2,5,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,4,6,8] p[1,6,7,8] p[2,3,4,5]+2 p[1,4,5,6] p[1,6,7,8] p[2,3,4,8]-p[1,4,5,8] p[1,4,6,8] p[2,3,6,7]+p[1,2,3,8] p[1,4,6,8] p[4,5,6,7]+p[1,4,6,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,4] p[1,6,7,8] p[4,5,6,8])/(p[1,4,6,8] p[1,6,7,8] p[2,3,4,5]+2 p[1,4,5,6] p[1,6,7,8] p[2,3,4,8]-p[1,4,5,8] p[1,4,6,8] p[2,3,6,7]+p[1,2,3,8] p[1,4,6,8] p[4,5,6,7]-p[1,4,6,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-2 p[1,2,3,4] p[1,6,7,8] p[4,5,6,8]),(p[1,2,3,8] p[1,2,7,8] p[3,4,5,6] p[3,4,5,7]-p[1,2,3,7] p[1,2,7,8] p[3,4,5,6] p[3,4,5,8]-p[1,2,3,8] p[1,2,5,6] p[3,4,5,7] p[3,4,7,8]+p[1,2,3,7] p[1,2,5,6] p[3,4,5,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[3,5,7,8]+p[1,2,3,4] p[1,2,3,8] p[3,4,5,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,3,7] p[3,4,5,8] p[5,6,7,8]-p[1,2,3,8] p[3,4,5,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,3,7] p[3,4,5,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,3,8] p[1,2,7,8] p[3,4,5,6] p[3,4,5,7]-p[1,2,3,7] p[1,2,7,8] p[3,4,5,6] p[3,4,5,8]-p[1,2,3,8] p[1,2,5,6] p[3,4,5,7] p[3,4,7,8]+p[1,2,3,7] p[1,2,5,6] p[3,4,5,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[3,5,7,8]+p[1,2,3,4] p[1,2,3,8] p[3,4,5,7] p[5,6,7,8]-p[1,2,3,4] p[1,2,3,7] p[3,4,5,8] p[5,6,7,8]+p[1,2,3,8] p[3,4,5,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,3,7] p[3,4,5,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(p[1,2,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,6]-p[1,2,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,7]-p[1,2,7,8] p[1,4,5,8] p[2,3,4,6] p[2,3,6,7]+p[1,2,6,8] p[1,4,5,8] p[2,3,4,7] p[2,3,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[2,4,6,7]+p[1,2,3,8] p[1,2,7,8] p[2,3,4,6] p[4,5,6,7]-p[1,2,3,8] p[1,2,6,8] p[2,3,4,7] p[4,5,6,7]+p[1,2,7,8] p[2,3,4,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[1,2,6,8] p[2,3,4,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(p[1,2,7,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,6]-p[1,2,6,8] p[1,6,7,8] p[2,3,4,5] p[2,3,4,7]-p[1,2,7,8] p[1,4,5,8] p[2,3,4,6] p[2,3,6,7]+p[1,2,6,8] p[1,4,5,8] p[2,3,4,7] p[2,3,6,7]-2 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[2,4,6,7]+p[1,2,3,8] p[1,2,7,8] p[2,3,4,6] p[4,5,6,7]-p[1,2,3,8] p[1,2,6,8] p[2,3,4,7] p[4,5,6,7]-p[1,2,7,8] p[2,3,4,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,6,8] p[2,3,4,7] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(-p[1,2,3,6] p[1,2,7,8] p[1,5,7,8] p[3,4,5,6]+p[1,2,3,5] p[1,2,7,8] p[1,6,7,8] p[3,4,5,6]+p[1,2,3,6] p[1,2,5,6] p[1,5,7,8] p[3,4,7,8]-p[1,2,3,5] p[1,2,5,6] p[1,6,7,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[1,3,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,2,3,6] p[1,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,5] p[1,6,7,8] p[5,6,7,8]+p[1,2,3,6] p[1,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,2,3,5] p[1,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(-p[1,2,3,6] p[1,2,7,8] p[1,5,7,8] p[3,4,5,6]+p[1,2,3,5] p[1,2,7,8] p[1,6,7,8] p[3,4,5,6]+p[1,2,3,6] p[1,2,5,6] p[1,5,7,8] p[3,4,7,8]-p[1,2,3,5] p[1,2,5,6] p[1,6,7,8] p[3,4,7,8]-2 p[1,2,3,4] p[1,2,7,8] p[1,3,5,6] p[5,6,7,8]-p[1,2,3,4] p[1,2,3,6] p[1,5,7,8] p[5,6,7,8]+p[1,2,3,4] p[1,2,3,5] p[1,6,7,8] p[5,6,7,8]-p[1,2,3,6] p[1,5,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,2,3,5] p[1,6,7,8] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(2 p[1,2,3,8] p[1,6,7,8] p[2,4,5,8] p[4,5,6,7]+p[1,2,5,8] p[1,6,7,8] p[2,3,4,5] p[4,6,7,8]-p[1,2,5,8] p[1,4,5,8] p[2,3,6,7] p[4,6,7,8]+p[1,2,3,8] p[1,2,5,8] p[4,5,6,7] p[4,6,7,8]+p[1,2,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,6,7,8]-p[1,2,4,8] p[1,6,7,8] p[2,3,4,5] p[5,6,7,8]+p[1,2,4,8] p[1,4,5,8] p[2,3,6,7] p[5,6,7,8]-p[1,2,3,8] p[1,2,4,8] p[4,5,6,7] p[5,6,7,8]-p[1,2,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[5,6,7,8])/(2 p[1,2,3,8] p[1,6,7,8] p[2,4,5,8] p[4,5,6,7]+p[1,2,5,8] p[1,6,7,8] p[2,3,4,5] p[4,6,7,8]-p[1,2,5,8] p[1,4,5,8] p[2,3,6,7] p[4,6,7,8]+p[1,2,3,8] p[1,2,5,8] p[4,5,6,7] p[4,6,7,8]-p[1,2,5,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,6,7,8]-p[1,2,4,8] p[1,6,7,8] p[2,3,4,5] p[5,6,7,8]+p[1,2,4,8] p[1,4,5,8] p[2,3,6,7] p[5,6,7,8]-p[1,2,3,8] p[1,2,4,8] p[4,5,6,7] p[5,6,7,8]+p[1,2,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[5,6,7,8]),(p[1,2,7,8] p[1,4,7,8] p[3,4,5,6] p[3,5,6,7]-p[1,2,5,6] p[1,4,7,8] p[3,4,7,8] p[3,5,6,7]-p[1,2,7,8] p[1,3,7,8] p[3,4,5,6] p[4,5,6,7]+p[1,2,5,6] p[1,3,7,8] p[3,4,7,8] p[4,5,6,7]+2 p[1,2,7,8] p[1,3,4,7] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[1,4,7,8] p[3,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,3,7,8] p[4,5,6,7] p[5,6,7,8]-p[1,4,7,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,3,7,8] p[4,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,4,7,8] p[3,4,5,6] p[3,5,6,7]-p[1,2,5,6] p[1,4,7,8] p[3,4,7,8] p[3,5,6,7]-p[1,2,7,8] p[1,3,7,8] p[3,4,5,6] p[4,5,6,7]+p[1,2,5,6] p[1,3,7,8] p[3,4,7,8] p[4,5,6,7]+2 p[1,2,7,8] p[1,3,4,7] p[3,4,5,6] p[5,6,7,8]+p[1,2,3,4] p[1,4,7,8] p[3,5,6,7] p[5,6,7,8]-p[1,2,3,4] p[1,3,7,8] p[4,5,6,7] p[5,6,7,8]+p[1,4,7,8] p[3,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,3,7,8] p[4,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,6,7,8] p[2,3,4,5] p[2,6,7,8] p[3,4,5,6]+p[1,4,5,8] p[2,3,6,7] p[2,6,7,8] p[3,4,5,6]+p[1,6,7,8] p[2,3,4,5] p[2,4,5,6] p[3,6,7,8]-p[1,4,5,8] p[2,3,6,7] p[2,4,5,6] p[3,6,7,8]+2 p[1,6,7,8] p[2,3,4,5] p[2,3,6,8] p[4,5,6,7]-p[1,2,3,8] p[2,6,7,8] p[3,4,5,6] p[4,5,6,7]+p[1,2,3,8] p[2,4,5,6] p[3,6,7,8] p[4,5,6,7]-p[2,6,7,8] p[3,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[2,4,5,6] p[3,6,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2])/(-p[1,6,7,8] p[2,3,4,5] p[2,6,7,8] p[3,4,5,6]+p[1,4,5,8] p[2,3,6,7] p[2,6,7,8] p[3,4,5,6]+p[1,6,7,8] p[2,3,4,5] p[2,4,5,6] p[3,6,7,8]-p[1,4,5,8] p[2,3,6,7] p[2,4,5,6] p[3,6,7,8]+2 p[1,6,7,8] p[2,3,4,5] p[2,3,6,8] p[4,5,6,7]-p[1,2,3,8] p[2,6,7,8] p[3,4,5,6] p[4,5,6,7]+p[1,2,3,8] p[2,4,5,6] p[3,6,7,8] p[4,5,6,7]+p[2,6,7,8] p[3,4,5,6] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]-p[2,4,5,6] p[3,6,7,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]),(p[1,2,7,8] p[1,5,6,7] p[2,3,4,5] p[3,4,5,6]-p[1,2,7,8] p[1,3,4,5] p[2,5,6,7] p[3,4,5,6]-p[1,2,5,6] p[1,5,6,7] p[2,3,4,5] p[3,4,7,8]+p[1,2,5,6] p[1,3,4,5] p[2,5,6,7] p[3,4,7,8]+p[1,2,3,4] p[1,5,6,7] p[2,3,4,5] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,5] p[2,5,6,7] p[5,6,7,8]-2 p[1,2,3,4] p[1,2,5,7] p[3,4,5,6] p[5,6,7,8]-p[1,5,6,7] p[2,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]+p[1,3,4,5] p[2,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2])/(p[1,2,7,8] p[1,5,6,7] p[2,3,4,5] p[3,4,5,6]-p[1,2,7,8] p[1,3,4,5] p[2,5,6,7] p[3,4,5,6]-p[1,2,5,6] p[1,5,6,7] p[2,3,4,5] p[3,4,7,8]+p[1,2,5,6] p[1,3,4,5] p[2,5,6,7] p[3,4,7,8]+p[1,2,3,4] p[1,5,6,7] p[2,3,4,5] p[5,6,7,8]-p[1,2,3,4] p[1,3,4,5] p[2,5,6,7] p[5,6,7,8]-2 p[1,2,3,4] p[1,2,5,7] p[3,4,5,6] p[5,6,7,8]+p[1,5,6,7] p[2,3,4,5] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]-p[1,3,4,5] p[2,5,6,7] Sqrt[-4 p[1,2,3,4] p[1,2,7,8] p[3,4,5,6] p[5,6,7,8]+(p[1,2,7,8] p[3,4,5,6]-p[1,2,5,6] p[3,4,7,8]+p[1,2,3,4] p[5,6,7,8])^2]),(-p[1,4,5,6] p[1,6,7,8] p[2,3,4,5] p[2,3,4,8]+p[1,4,5,6] p[1,4,5,8] p[2,3,4,8] p[2,3,6,7]-2 p[1,2,3,8] p[1,4,6,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,5,6] p[2,3,4,8] p[4,5,6,7]-p[1,4,5,6] p[2,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,4] p[1,6,7,8] p[2,3,4,5] p[4,5,6,8]-p[1,2,3,4] p[1,4,5,8] p[2,3,6,7] p[4,5,6,8]+p[1,2,3,4] p[1,2,3,8] p[4,5,6,7] p[4,5,6,8]+p[1,2,3,4] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,6,8])/(-p[1,4,5,6] p[1,6,7,8] p[2,3,4,5] p[2,3,4,8]+p[1,4,5,6] p[1,4,5,8] p[2,3,4,8] p[2,3,6,7]-2 p[1,2,3,8] p[1,4,6,8] p[2,3,4,5] p[4,5,6,7]-p[1,2,3,8] p[1,4,5,6] p[2,3,4,8] p[4,5,6,7]+p[1,4,5,6] p[2,3,4,8] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2]+p[1,2,3,4] p[1,6,7,8] p[2,3,4,5] p[4,5,6,8]-p[1,2,3,4] p[1,4,5,8] p[2,3,6,7] p[4,5,6,8]+p[1,2,3,4] p[1,2,3,8] p[4,5,6,7] p[4,5,6,8]-p[1,2,3,4] Sqrt[-4 p[1,2,3,8] p[1,6,7,8] p[2,3,4,5] p[4,5,6,7]+(-p[1,6,7,8] p[2,3,4,5]+p[1,4,5,8] p[2,3,6,7]-p[1,2,3,8] p[4,5,6,7])^2] p[4,5,6,8])};*)

